Sum-of-squares certificates for symmetric polynomials on the hypercube: a counterexample to a conjecture of De Klerk and Laurent

This paper studies sum-of-squares (SoS) representations of nonnegative polynomials over the hypercube $[0,1]^n$. De Klerk and Laurent (SIAM J. Optim., 2010) conjectured that the smallest constant $C_n$ such that the polynomial $x_1\cdots x_n +C_n$ is contained in the degree-$n$ truncated quadratic module $M_{n,n}(x_1-x_1^2,\ldots,x_n-x_n^2)$ of the hypercube is $C_n=1/(n(n+2))$, for $n$ even. We specialize symmetry reduction techniques for finding sum-of-squares certificates to the hypercube, where the generators $x_i-x_i^2$ are not individually invariant under the symmetric group but form an invariant set, and apply them to this conjecture. Combining this reduction with a further (heuristic) sparsity reduction, a rational rounding step, and an exact verification over $\mathbb{Q}$, we prove the bound $C_8\leq 11/1000 <1/80$. In particular, this disproves the conjectured optimal value for $n=8$.

==> anc/n8_certificate/Q53.txt <==
2 2
1525193093945610977070948134209925069954703861519942668042902295900019957263064977113446587247659173856325146519549887089455925094716050705855344339932887454156011016405093937857821990214285392029770285807743214306484824162688511036349500710501593959982768865746303774462117915955999350586109531486442558370416685626245821849681678423130369542838056216092474960749367306708873183796540219524549700986375077469049243803109846399109283382793068420160850900259321518314427780253304662327480059852513824221018799106105351082348333685426176482476441568031712328825561104224161250365864835282816303356583696991954618762064666361315631439538073537119064562336436017118571331691416266809108225653541933648563364472117232937070744448987733996272208253914451137398134810862800896641771798224132984655013011919640425412938776736369903662411789420892782802344833410475550934306840062797537272320209134554542259846330201867379021654465110722744726267//8026039889134291147859295769512688714936159567800199726889219431955831299102233276947123169470205060052365954908158933317757708151919194135979303337266913782439778073338288672720522636912718093759134333272593015309630267156498106880797648836293264985660683437330383877769381393637428960456312195186252883805885921920140965357749689936198040156576281097623585761463999808673885516419735582386976834384156088394251307579225297783190227462035083140034314665266395903095707446434497637246500698208819076708762569798593635008540298843991260708214647114148922206152890064767607978172089151062147519098388994153656020868305348547499294451422623335811529041009486458357090974073163555694036377257417459840822458357100501047194101847684985551116814945498826783662797013257952730749230451160286950494625434305881282856082592169171397610838680009518591945454896040701394234899710918468718486985958158353280506665922196988022234269033575004842293893064704 -4167853290847860912800606970071166959521928512741880298634995152349066126353587388043781181657849493536611996753669643991361318681925654828605704384281849324803993463079872889214039665280797546655099306334942950930613387167006955943903307546078563672336179000516577332763599139537862196346382226763609225001837283913318115640449263411856082147481611672828850802032161325048876481775504041870235495697059250048332981812360548886643781249900875489168733964768220738065831736397609800725174686496925872109306818525562104223695078890056893147549187471875047243319407995168259297301915967179972671297956564921968755042497121623437920996174757126067823930736681004379768688469497248827962105355908582114297767778527836080492826644916104046486160204140735709215992918189831129393453638147347158824283166583843437442129315331796570104584740955545021868198413978771035572253667155451187110912065479387699063926563538347018309994966252781179120723//11183826075023192583082625252599648209337271528901917652222682815020420662683439812139433924671597214827067314216287038229662380211690680353413783338814551991924280921864828478381056133402967835566006857838859119693747093578726870243734428706310287275100952330706272616563892105888220682603057976898876969237709891200196427137847928599620219890311211365541062126630163667824266703207828270539230015125463401860841985971051644451986382529065279785293717156518748389559592343392332773212337038487698713446636367752138671733211891831791100986856475486928826024967141893528634067944714390824303920055132204968209209406654993877662951284769229238425901122718136868202503816331457413672017902735745640761801786235303976869040961591036455276146381481432791419857995838146327575634173579485645750689232162557375558078147874334091291752807996734575087137109281368190467376499597181472804449078794155082440050272186667934129342833899243859206475096893440
-4167853290847860912800606970071166959521928512741880298634995152349066126353587388043781181657849493536611996753669643991361318681925654828605704384281849324803993463079872889214039665280797546655099306334942950930613387167006955943903307546078563672336179000516577332763599139537862196346382226763609225001837283913318115640449263411856082147481611672828850802032161325048876481775504041870235495697059250048332981812360548886643781249900875489168733964768220738065831736397609800725174686496925872109306818525562104223695078890056893147549187471875047243319407995168259297301915967179972671297956564921968755042497121623437920996174757126067823930736681004379768688469497248827962105355908582114297767778527836080492826644916104046486160204140735709215992918189831129393453638147347158824283166583843437442129315331796570104584740955545021868198413978771035572253667155451187110912065479387699063926563538347018309994966252781179120723//11183826075023192583082625252599648209337271528901917652222682815020420662683439812139433924671597214827067314216287038229662380211690680353413783338814551991924280921864828478381056133402967835566006857838859119693747093578726870243734428706310287275100952330706272616563892105888220682603057976898876969237709891200196427137847928599620219890311211365541062126630163667824266703207828270539230015125463401860841985971051644451986382529065279785293717156518748389559592343392332773212337038487698713446636367752138671733211891831791100986856475486928826024967141893528634067944714390824303920055132204968209209406654993877662951284769229238425901122718136868202503816331457413672017902735745640761801786235303976869040961591036455276146381481432791419857995838146327575634173579485645750689232162557375558078147874334091291752807996734575087137109281368190467376499597181472804449078794155082440050272186667934129342833899243859206475096893440 997174252988964000651441634313361346289135519795208143351190764181260740943229899989876484344336940394650577097051715928860723430957727632636093197210016264400752352885701910937040290089146084356147912618674707653646723287795189966613063228586263114987993688766998878004349384280171668122659622072367098360491133056577859278842770621664294238611337793491878694964484531310367765184073681260606788988456505216165947061843291643374797111853254127919432940021831832756388628575658062384806968918854583539964493485211601442968320868165263879667852494388509633195398475299241053547932559685727846116234045460151119834189935674076204917468843484918778794143773239054612347890033791933520247709061397201989182813461424322018194502484496419658291569537573776868109397084352990849903668331897957314900256702459768110906681262608323924857071439595594307934318448581600918254293451582184556089241152572172658619441715631182340557033469329329146087579//1364426781152829495136080280817157081539147126526033953571167303432491320847379657081010938809934860208902212334387018664018810385826263003116481567335375343014762272467509074362488848275162075939052836656340812602637145416604678169735600302169855047562316184346165259220794836918362923277573073181662990247000606726423964110817447289153666826617967786596009579448879967474560537791355049005786061845306535027022722288468300623142338668545964133805833493095287303526270265893864598331905118695499243040489636865760917951451850803478514320396490009405316775045991311010493356289255155680565078246726129006121523547611909253074880056741845967087959936971612697920705465592437804467986184133760968172939817920707085178022997314106447543689858540734800553222675492253851964227369176697248781584086323831999818085534040668759137593842575601618160630727332326919237019932950856139682142787612886920057686133206773487963779825735707750823189961820999680


==> anc/n8_certificate/Q62.txt <==
3 3
6705773294733409104857104861560255577923556678532936252293822315802987059367355502534700666593001189575478029619656137928911670568209254774230706937627541039600094759722048727474627306337491453981248065989979666087456662925189192543224313127839354987062876150167890039726270732779710147278139417012024029845725656639641858684172391234790866681494574966219550897896850262777898578298055131222308963156376481130394789607316227167255375573641455385060694535621503956888178869117348916198722901437744973323328698103157161516035947717518580856803681980791736464381897103476428430334102848038698633559772845055455169743792548593595098193898023230042356707284337644991812974523468568514298465699362705129501558568584643625877624697312372363037043091103866822815891772512137795678173621798834660965215747344854826519149297813752971179304398038792432516975101606196894159977750071948124659051789972119675385149925418114518249076040492083207978361//3628794630725610359404468831960524153029646613101154131838210913384285427785584194364390794707273564385378224293582496446858538260176231391267238210998338678230750724647630516921512894348835308348544778341331948411269003767565633430147873144068763424367862192410013987289347970527560966163758173355486676188831400868148840720259168322217199006962680283500025477257659487964256749445093215440920377248155678263358303958692288891336007097196713121824025247593849211506037941207086697691237017807178837873642651238725845615563432987974772128714069173950310571930827954815141905024614775746183718741292896292876392413861460779454468236015547784808404087690459302980599642533079267202090915249364277055691005108263524409635631154538424318324091863656384450060307160249606287838747810365023355276825329340425048099824576246699834026177062770261065507253543422657545265779124617392771656350034273723557675886188227361605797408871563167082952026119680 -3765492123306960087652938512305527738478396061296325985651466702075470490577170483905776825016188246917572506965927540784443530113597585357729207032643962914358932116229472049139639447939799348028731580190958873950654293145949817147964895153589108702854815119228137464392459811460906342811843997173940933760307762008943441621943897428802146705291665611449204287077851954479874222654613841742036144057749044846728332551086969261120861548941215995281866801660770759538205569724068635611118914067327736180011696291667023142261716961940648773040135967168571057854469328132769177752271602426662256799528192569729326311550114261585133815107774468011162903742517093500098808107576368459617585449486387679384595590924062784857264975148833462275009853874822891963128743277228788856964804878805499950962148266191373225989912962533613214958742357196348724869480031268058443151907873818096146419036135450611349672996780998327204126704443635047773700867//2728853562305658990272160561634314163078294253052067907142334606864982641694759314162021877619869720417804424668774037328037620771652526006232963134670750686029524544935018148724977696550324151878105673312681625205274290833209356339471200604339710095124632368692330518441589673836725846555146146363325980494001213452847928221634894578307333653235935573192019158897759934949121075582710098011572123690613070054045444576936601246284677337091928267611666986190574607052540531787729196663810237390998486080979273731521835902903701606957028640792980018810633550091982622020986712578510311361130156493452258012243047095223818506149760113483691934175919873943225395841410931184875608935972368267521936345879635841414170356045994628212895087379717081469601106445350984507703928454738353394497563168172647663999636171068081337518275187685151203236321261454664653838474039865901712279364285575225773840115372266413546975927559651471415501646379923641999360 14647993471803640974348353624023078944146540594093583542427669807939698049390388533439359429969316694397268765366835600265844122121048211411518986527041048626505922278001199045340925143674251337737707556969389293257059571254283045394934684643554213971096215693923685517638480606408751169076209931230790768988288838298335710709575216097362480246630842315466904133757966257032949156258024794332085393784710422529178244793488407539508938930238728164389059729341342798109312993473773059110720595435737463525409749933740709328271256738838352966115511340590735317359508231471271991343128128259230695911724726617105574757076312089922678731477473997153129631784345229543089359059034678455565224719678923399406276682717525965660112730013186251300390705494083660260209811695977890006245151956841058191368028359353781043728201591624288862364913516958243195815926520358805921989278135879876059292377329956948128422104967342908020447138096769119390369//23937311950049640265545268084511527746300826781158490413529250937412128435918941352298437522981313336998284426919070502877522989225022157949411957321673251631837934604693141655482260496055475016474611169409487940397142902045696108240975443897716755220391512006073074723171839244181805671536369704941455969245624679410946738786271005072871347835402943624491396130682104692536149785813246473785720383250991842579346005060847379353374362606069546207119885843776970237302987120944992953191317871850863912991046260802823121955295628131202005620991052796584504825368268614219181689285178169834475056960107526423184623642314197422366316784944666089262455034589696454749218694604172008210283932171245055665610840714159389088122759896604342871751904223417553565310096355330736214515248713986820729545374102315786282202351590679984870067413607045932642644339163630162052981279839581397932329607243630176450633915908306806382102205889609663564736172298240
-3765492123306960087652938512305527738478396061296325985651466702075470490577170483905776825016188246917572506965927540784443530113597585357729207032643962914358932116229472049139639447939799348028731580190958873950654293145949817147964895153589108702854815119228137464392459811460906342811843997173940933760307762008943441621943897428802146705291665611449204287077851954479874222654613841742036144057749044846728332551086969261120861548941215995281866801660770759538205569724068635611118914067327736180011696291667023142261716961940648773040135967168571057854469328132769177752271602426662256799528192569729326311550114261585133815107774468011162903742517093500098808107576368459617585449486387679384595590924062784857264975148833462275009853874822891963128743277228788856964804878805499950962148266191373225989912962533613214958742357196348724869480031268058443151907873818096146419036135450611349672996780998327204126704443635047773700867//2728853562305658990272160561634314163078294253052067907142334606864982641694759314162021877619869720417804424668774037328037620771652526006232963134670750686029524544935018148724977696550324151878105673312681625205274290833209356339471200604339710095124632368692330518441589673836725846555146146363325980494001213452847928221634894578307333653235935573192019158897759934949121075582710098011572123690613070054045444576936601246284677337091928267611666986190574607052540531787729196663810237390998486080979273731521835902903701606957028640792980018810633550091982622020986712578510311361130156493452258012243047095223818506149760113483691934175919873943225395841410931184875608935972368267521936345879635841414170356045994628212895087379717081469601106445350984507703928454738353394497563168172647663999636171068081337518275187685151203236321261454664653838474039865901712279364285575225773840115372266413546975927559651471415501646379923641999360 3110344440920523858915358136790609130244238395769381415162881125031721964006983155466980963733185197085278857126777758200490586757811100499785229136916703201447191938293899333372698860465104537989696078351831092641617053141229070184425479786026125061769063696932107509214079503852473934615540242726643270320221126912499094950422554597370600255269298233721600895873630526577588844380541973796829504201029940465931454902742292600995027347783162116115087277185359113520155968351055562165407618100924469380783526059617978307273394780622358237505156779563203177222774813177869991386632411879915771540082230317961988653792003970886781706578848325732398638648645334058499534209234566715699819435403277755682869768888713488355459561340512837813714991457723182981628883259823942070682950186748972541933295092701725328074868836417088269375044771776806816103424472891612436646024781267054067175063988501031943372879778894312202580756478571157338047//3018643321134578529062124515082205932608732580809809631794617927947989647892432869648254289402510752674562416668997828902696483154482882750257702582600387927023810337317497952129400106803455920219143443929957550005834392514612119844547788279136847450359106602535763847833616895837086113445958126508103960723452669748725584315967803737065634572163645545566392874886902582908319773874679311959703676648908263334121067009885620847660041302092841003995206843131166600721836871446603093654657342246679741240021320499471057414716484078492288319461261082755125608508830334094011850197467158585320969572402940279029919353123693037776283311375765413911415789760205083895366074319552664752181823304780903037477473275900630924829640075456742353296147214015045471731582947464274257140197293577984030053288327061946500189234603249467118570448176109774691660901177714423090752064050566680712705282329395840835588790280472318503937667556875554918561862435840 -233797223208209463583441013373622865967131582138646960667143822633153237165038643885538666668140599954755312934173227644229984889933430508401657017392589862058975351675248953394494105287700390737714181721030408309534975953199096897919732778858401543975511719038599132825353695916315887214843852605990454132981588283234263973140974649815632604012383280553204419354778226926102091959945477357127763010703206239842823795994962620979954063402704444434393442837593772787330977397499223912248586577547192775130854365914544310067017412141459504837528887116093154897124275272211852107911592423049844789002099019342591334294822435545916299950399617382084131434774216406934668492434052441209939864939764876110271668195877027784245607607359281661438149685175998074418505690272260295191877567596123719030004945122135036469074466659493850732540724140808167453109416907006581713905928264795826000783282207513207118181176177353843656143318494428773002849//511660042932311060676030105306433905577180172447262732589187738787184245317767371405379102053725572578338329625395131999007053894684848626168680587750765753630535852175315902885933318103185778477144813746127804725988929531226754313650850113313695642835868569129811972207798063844386096229089902443123621342625227522408986541556542733432625059981737919973503592293329987802960201671758143377169773191989950635133520858175612733678377000704736550177187559910732738822351349710199224374464419510812216140183613824660344231794444051304442870148683753526993790642246741628935008608470683380211904342522298377295571330354465969903080021278192237657984976364354761720264549597164176675494819050160363064852431720265156941758623992789917828883696952775550207458503309595194486585263441261468293094032371436999931782075265250784676597690965850606810236522749622594713882474856571052380803545354832595021632299952540057986417434650890406558696235682874880
14647993471803640974348353624023078944146540594093583542427669807939698049390388533439359429969316694397268765366835600265844122121048211411518986527041048626505922278001199045340925143674251337737707556969389293257059571254283045394934684643554213971096215693923685517638480606408751169076209931230790768988288838298335710709575216097362480246630842315466904133757966257032949156258024794332085393784710422529178244793488407539508938930238728164389059729341342798109312993473773059110720595435737463525409749933740709328271256738838352966115511340590735317359508231471271991343128128259230695911724726617105574757076312089922678731477473997153129631784345229543089359059034678455565224719678923399406276682717525965660112730013186251300390705494083660260209811695977890006245151956841058191368028359353781043728201591624288862364913516958243195815926520358805921989278135879876059292377329956948128422104967342908020447138096769119390369//23937311950049640265545268084511527746300826781158490413529250937412128435918941352298437522981313336998284426919070502877522989225022157949411957321673251631837934604693141655482260496055475016474611169409487940397142902045696108240975443897716755220391512006073074723171839244181805671536369704941455969245624679410946738786271005072871347835402943624491396130682104692536149785813246473785720383250991842579346005060847379353374362606069546207119885843776970237302987120944992953191317871850863912991046260802823121955295628131202005620991052796584504825368268614219181689285178169834475056960107526423184623642314197422366316784944666089262455034589696454749218694604172008210283932171245055665610840714159389088122759896604342871751904223417553565310096355330736214515248713986820729545374102315786282202351590679984870067413607045932642644339163630162052981279839581397932329607243630176450633915908306806382102205889609663564736172298240 -233797223208209463583441013373622865967131582138646960667143822633153237165038643885538666668140599954755312934173227644229984889933430508401657017392589862058975351675248953394494105287700390737714181721030408309534975953199096897919732778858401543975511719038599132825353695916315887214843852605990454132981588283234263973140974649815632604012383280553204419354778226926102091959945477357127763010703206239842823795994962620979954063402704444434393442837593772787330977397499223912248586577547192775130854365914544310067017412141459504837528887116093154897124275272211852107911592423049844789002099019342591334294822435545916299950399617382084131434774216406934668492434052441209939864939764876110271668195877027784245607607359281661438149685175998074418505690272260295191877567596123719030004945122135036469074466659493850732540724140808167453109416907006581713905928264795826000783282207513207118181176177353843656143318494428773002849//511660042932311060676030105306433905577180172447262732589187738787184245317767371405379102053725572578338329625395131999007053894684848626168680587750765753630535852175315902885933318103185778477144813746127804725988929531226754313650850113313695642835868569129811972207798063844386096229089902443123621342625227522408986541556542733432625059981737919973503592293329987802960201671758143377169773191989950635133520858175612733678377000704736550177187559910732738822351349710199224374464419510812216140183613824660344231794444051304442870148683753526993790642246741628935008608470683380211904342522298377295571330354465969903080021278192237657984976364354761720264549597164176675494819050160363064852431720265156941758623992789917828883696952775550207458503309595194486585263441261468293094032371436999931782075265250784676597690965850606810236522749622594713882474856571052380803545354832595021632299952540057986417434650890406558696235682874880 414725774979707919251597415098205597356216460363076266991633735118314877139362045339845353572802381366067851953704369380584986333396262646384259846456669250776849458019868088745327649797773260229088847733893241383197655202858481699585463498625493728460758105875368146763680695714514502004831092284309566333696217962333433645541552113718924915931491662863134522292292265737211854250893380718144690262199917271728460098270521917850629169641006253000714451996192200272164875405331702689596451858956317405025417124354682867472618418978491185020883891851829230363419914025185725788176780243952545474555507443052265562326375658919907095235908295373016869666125530866727441065648426930525768450138498531084980976835305224938273007472096936398738578620904539054427175198089556444132725204507796087127822461242195572145181610199258931418601420547089541996209199079603542777029523118961397413192529110665917867105785788190840017820416856605954732647//2046640171729244242704120421225735622308720689789050930356750955148736981271069485621516408214902290313353318501580527996028215578739394504674722351003063014522143408701263611543733272412743113908579254984511218903955718124907017254603400453254782571343474276519247888831192255377544384916359609772494485370500910089635946166226170933730500239926951679894014369173319951211840806687032573508679092767959802540534083432702450934713508002818946200708750239642930955289405398840796897497857678043248864560734455298641376927177776205217771480594735014107975162568986966515740034433882733520847617370089193509182285321417863879612320085112768950631939905457419046881058198388656706701979276200641452259409726881060627767034495971159671315534787811102200829834013238380777946341053765045873172376129485747999727128301061003138706390763863402427240946090998490378855529899426284209523214181419330380086529199810160231945669738603561626234784942731499520


==> anc/n8_certificate/Q8.txt <==
10 10
11//40320000 -16438789905428777448084058449372205704846346631176964332312122362294137258380640852025396990460446106539178119017311869311158654135938697168577706127643175264723222169661302486089610643068223555536314071236848525393788594039573608305786079888849256361471921255979539680410173951871453531431560734768028307170809240100521164620510149325413707481539041809568425259044127744554095021376372447102210123043657206776991790642137110433147791571878398869483594932308187482848847352098103195360873875788439940370555847130382030875345593555043171354870848508678214820268242537885286450757125334671726169546652607005282792915448430314164955678017539669774141671110159036285533730572659102817029970505989895594887196586543501345031243280691093590010228200853192824627167803622760817826639537936645095861343989770646523954595986332649973243665013288004483886479126718596122525428801098246046723621608425317008085068444200688972054981814599929424518678103//35816203005261774247322107371450373390402612071308391281243141715102897172243715998376537143760790080483683073777659239930493772627939403831807641142553602754137509652272113202015332267223004493400136962228946330819225067185872801955559507931958694998510799839086838054545864469107026736036293171018653493983765926568629057908957991340283754198721654398145251460533099146207214117023070036401884123439296544459346460072292891357486390049331558512403129193751291717564594479713945706212509365756855129812852967726224096225611083591311000910407862746889565344957271914025450602592947836614833303976560886410689993124812617893215601489473456636058948345504833320418518471801492367284637333511225414539670220418560985923103679495294248021858786694288514522095231671663614060968440888302780516582266000589995224745268567554927361838367609542476716556592473581629971773239959973666656248174838281651514260996677804059049220425562328459108736497801241600 57398735231135882401832556419253932765698052482506986215154551367732294988372186905489745981184413402152746813617055099236563063151725109278336631569285309556625013813158262400302222864853556351877352614745520030886126328102502002920834126943176921751709939595169732069180661542027590309934103526345601664334732257224534405359304967485506708695356623593695636924541695593626107403061554637796444166831962155270063176810346577418892952931210612204049716052072919113521584776675006458003248514409982083576423286245620174937624580425588289328142650085300405634194387067307466154301943658455633058518271800643256996413786622196646962160067088412114554106326702127411367873667723618613155297279038199949182897222105173805204473696208054420148909086486207877203493047351503685233703741693144891649236988887511230134998858491224517923596290411154703396738099233254557377532489249719916134748105323787103400481583413855409227007856164622717904463//116286373393707059244552296660553160358450039192559711952088122451632783026765311683040705012210357404167802187589802727047057703337465596856518315397901307643303602767117250655893935932542222381169275851392682892270211257096989616738829571207658100644515583893139084592681378146451385506611341464346277577869369891456587850353759712143778422723122254539432634612120451773400045834490487131174948452724988780712163831403548348563267500160167397767542627252439258823261670388681641903287368070639140031859912232877350961771464557114646106851973580347044043327783350370212501956470609859139069168755067813021720756898742265887063641199589144922269312810080627663696488544810040153521549784127355242011916300060262941308778180179526779291749307448988683513296206726180565133014418468515521157734629872045439041380742102451062863111583147865184144664261277862434973289740129784632000805762461953414007340898304558633276689693384183308794599018835200 26851994131554537186746732247664147097229923556486626664824857462331510068247895878954677560065163857693917124156235581780679072647031530663379474345969206336948452666159147308806505014002037969474218780213274284735956721708989720741692452354046215820183165253958281239587311568778163332429390860536205258112031908665127450209290750624260837524807417208091554140542650833062876603891930482937090981755551772336394929809019285494073560671007910182507684238746312485863946605530031948882126843061078078918569884601443421388148171467437104352374320686814016820221912869869587655755289280398197922146624003304932530409040554967657525734954303036537681747481156761098721708553464038782587814390273269212055434738014263001285049302754943393269621901064535160679134393802715043856435571260990826754758824732069493193490160025145384608527061280610324599621472981879867459493397132574976289274782875570732721412390031520695799603325357515091201097//344386567358286290839635647802407436446178962224119146935030208799066318963881884599774395613084520004650798786323646537793209352191725036844304241755323103405168362041078011557839733338682735513462855406047560873261779492171853864957302960884218221139526921529681135139864081433721410923425895875179360519074672370852202479893826839810420713449246676905242802505125953328915520355991058042325808879224005235186023654541277801514292212012803447234645473016839343438121100766480247175120282363046683940508201612752154771400106572993375008753921757181630436009204537634860101948009113813604166384390008523179711472353967479742457706629552467654412964860623397311716523767322041993121512822223321293650675196332317172337535379762444692517872948983543408866300304535227058278542700849065197274829480774903800237935274688028147709984303937908429966890312245977211267050384230516025540847834983477418406355737286577490857888707330081337584004786550400 -1187364871626605476733409455734049375341289422843806821954591760347037736461050363272824404292198046953217957649307358398861778064754267231720139848018529363857678117487821922730872836699185085037266438372840925999131624384795730589302378111468321200880132007858124378487610394231616120400715994169245879388459624864617299526876431976615975852907110938135739016930273981837490812291121604423235209159454472072296253013732569206269231916111899928080336144860004886006189033810381658308108320957049191005246006076643685370462715873604050181761212776185148341656086482606885285173999158747852711573290820835894285748582594369327167811789720205334547881711082658887936488670832957298458608655689939493228396598081493620113783056682508818718527182564227022457185461643996469648572936026124464040659679137271667941251190003363250182513418627975553516592440888970409046376999847383725174575755928450285042229976754224781677295232954893918515211//2438466980205730817491973541084584244989284590911519014245856598250469578720296568516921101835565773453409795327999675921193748136433782940618711951426579708206529796587153676607797676145357059735848104726916280693030029084005501222464563448526599605018436808216696490641739138691927201527525406523601136572968813083376161350010756491032390672570918736257165812944791608538072856551134942565487753502130756022558991017993797069545642024055797829003481018093089033058591672093814386316211149629415518097280294643669941191830819961282067055447158411416773239716589863427658673923811808048395513614961933987655909117974715270507598140623192853762183302390034948285574514692367399733431191007027874083583212174466298061213485804418181374037226762955372720730884509236357166460269668321267736695415713547793792534400093106953115593570779516780822205650359040143652762339321893631989123650247704360805709490514556376569255203265409072651738595983200 -35758055142071352943239774934340050910670185832155622519258013167844187137232589776247575741626862381955668411506412066280555982155655883254532440211132678475062325124876545886898837857946188863453396184587301838061272878800904225399854989010742297749236145070347283512636901014709081893473637331379953854060745286784105057327415334905501909533691464863431511591390261364203621495783608979130170027244783353608606463111402691156838535431042781297608461174532044632676031664609516100698461967274005301691393826402873310336529973385373161966279661946119609910349502255156051602184582584437515199746981115348473897551815284471919165521568308980128967968220891699261980583060312414239340926792169826291939035108420946466432285833110836821845771023873705934401843897514569544819554555095210401989825631571515315067670890865881845863473956473813451338319968723127731302798260787965997868414000615001680536844261986242533815126950816784208419//412643328747096953204858547777577259472131664358311822773173516539775535701046303424963272276239847926583673096739049044673131244489318799403293214541442708320996228582463831722471194479336895208361313895975049031870053886492307360341480787722602106046416348941632061644364027202634039610082067018660247404677188457765004065911932340291527981367117001718322654706189144166356142689529246821916473189618264968366953466966518328484698665268748441909318630756262217790529563000033937880485608555098161570248429873454429257066616168661486006548704019112291500224169866631628404237392396472399199326895640245753770212389974514017945337851232837955908019234591441183664394757900530747429488732458787913633768683463264697202710686951095637197815439407911731074751796394617487481922657330354511291660610396557429689335674822343253359429100194044456796393797868378284638561700980145242995128574009258978009159264465408470905911789143961877815321932800 7925325411486277361744369761356686499505697140775815521512945334162243278250192854580706553889725053884210128350923802716135042811984226099023210192479117071632177307190867769564760583939548775285131242986890184594840689255360032197161532260200998806559592153663595914134802561513423624953157220902475677475856526141660476512505074927140723465974462821466400926528186291726261686981270887652547035811154934777118520852392287554327852500960927381280142649378584016433405954537761734495820777886212171314238784513616187773029440901532250979401229961806969231667118714195381552318910206241046158701124687195356158848738225906792956586589347294291260098592015848597323876562631965587697630182887068845608927349494077139023200576713876915806629365552737264235960693789207627151947499185108612985370969792646203957659401427317648821343786818983437268322711640323188960258737551286571137837031301314489562295778533254941407568231616056385432971//92309801559953026410623988070748385026810855853887606394956550812120869000628134016434374081857706392999183179839327937965190135639019082040741343150911347304478117660495137118596217183564444570618909696466356522729961513365651551431854401886491481954924741853316592924087279559554192618650240131491374984494242078785126437909685544691452974738973336077693947063229636974760861126348118650520319905771382846544707371320342503498676263013741130186606003076678586900939676494108107490238426200404265798486734452902639423261884236060079899253628512234251457074632144108313017016992133599522766247362270325800747404960857262611380416209983135659945743158517611650563191937632712286816075601833055192112552114480827283306968246121892391808914398696619882788905236267174263043733095072945310609748108248943286661714609710193111757315380436965146176692248643251623638590824639107388289299419686292916273868548138670255281495942170949636878186850003200 -385783879202698722444979427772715791486038235738602336954784335377074677004312069000593206016366741792064637836382150433387262286058500046004072431262240834278177074637950078493239889915821665622507190727577061104573838208480770946472503671571176801742649192828741071326698405321106247848007208120586245713180621230339010676329430290351847264174757115471640484344273857360026655726311602538630986988184500865008516725207394928058992953920199936423595871612457857752688789310341724149838767933815833032401149424836139003950016640686071184342518026661731794933686591192243474944663390367380989173644519807154843192038391408502520918297358381412094752890689456148744314617891510077905313913751327391431787620934044537598532634048282662482604259458043303796823514593233201812465049966608567571590119895190832479052660458590331235686959622155645680392179013526786419586221600409767935000799359777424880530618536074176447491162690795033062373//7443101206413502545162532703958930463508439748817205170665657048026370983425543640560377627547961363359036382746811978372920567877792893564382302814329510131782524865393207232339013355615753219742339352084153435332341036406041729417198567733158498544993931803634006245749348393413762829600227176022164067743924756144769130903773481159659965544206495095208905124799064660475314654410446807232311746350643504667362107246943659883101909819063083647631572982907583482453157622550695283917811588893777042770750824548259371617957415542666459042063146871755936272850638386123327224146497887908319472979335180052096839801498881523943391830730144770585816364402500690028786049834059095445685231402997800195276438158470695328990789587550758109280712114357546658789532766347384468197930359165166358391992103198253371725949411378829460066161182365435726632708327843231498705993341640412854581914970548971636380090747673328979472241388680062158922796716800 -6347543336875234976935021209574418296590193809371039246598343311124551790190155379604831044171538442662054791766773437386488633876733549650060390880896424126901337420354282483533143150383191666056236959499715133327448318356209801313282478189092962414860517855834339518086894038446948133611057270235549612759396581173539119575567946221581913022135839050527714379661558083115463096770350011610382807907583625895326486334368949526562231593397240883122159455398953978641595427674610200436308284710859177372251862753965161055385913592311679952570449240780790320033802930021468812342765210675130988297249960999174502028557362618580724343857511431273685140871451975980135314635339922304980410056366459800165537279734999415551874510866067313616868084862219932791305973357033268905982087343308666543040759654283648918688882632485945472167028182927199852247983906539721723053690273202347212583287260536656275188030308012179200392806157735319595821//87784811287406309429711047479045032819614245272814684512850837537016904833930676466609159666080367844322752631807988333162974932911616185862273630251356869495435072677137532357880716341232854150490531770168986104949081047024198044008724284146957585780663725095801073663102608992909379254990914634849640916626877271001541808600387233677166064212553074505257969266012497907370622835840857932357559126076707216812123676647776694503643112866008721844125316651351205190109300195377317907383601386658958651502090607172117882905909518606154413996097702811003836629797235083395712261257225089742238490138629623555612728247089749738273533062434942735438598886041258138280682528925226390403522876253003467008995638280786730203685488959054529465340163466393417946311842332508857992569708059565638521034965687720576531238403351850312161368548062604109599403412925445171499444215588170751608451408917356989005541658524029556493187317554726615462589455395200 251510861728180428985182435334268146447674601680153272983293208919838867039071732855947397399664263547703674296169481457648531577981757291832375509918266404500175823781943631450313751903243014098276215414276290025926361990192105708516074114531606754743846818986801502503296634977315323479423804298691287171476936526555689037919645133742669435323962829257165479644670498868450419895170500040625325364037737695427556080033630096625746220449909981636788296054869303275474865197974868415020229395983381077240068117688585430112040280898700760678289542424535429864304045778591615813973476471265178808697019892599247159467201721419792312311245105501621886330830598015786659173277703003590127336627384748501756385137268152365204565376068771342991327829198193583063255641285009778001638781716910612336405064617091516781428040403282810525580234653186715906258068729870632130890782130414562275854143644223466813007729855108950979952813833408680827505//716324060105235484946442147429007467808052241426167825624862834302057943444874319967530742875215801609673661475553184798609875452558788076636152822851072055082750193045442264040306645344460089868002739244578926616384501343717456039111190158639173899970215996781736761090917289382140534720725863420373069879675318531372581158179159826805675083974433087962905029210661982924144282340461400728037682468785930889186929201445857827149727800986631170248062583875025834351291889594278914124250187315137102596257059354524481924512221671826220018208157254937791306899145438280509012051858956732296666079531217728213799862496252357864312029789469132721178966910096666408370369436029847345692746670224508290793404408371219718462073589905884960437175733885770290441904633433272281219368817766055610331645320011799904494905371351098547236767352190849534331131849471632599435464799199473333124963496765633030285219933556081180984408511246569182174729956024832
-16438789905428777448084058449372205704846346631176964332312122362294137258380640852025396990460446106539178119017311869311158654135938697168577706127643175264723222169661302486089610643068223555536314071236848525393788594039573608305786079888849256361471921255979539680410173951871453531431560734768028307170809240100521164620510149325413707481539041809568425259044127744554095021376372447102210123043657206776991790642137110433147791571878398869483594932308187482848847352098103195360873875788439940370555847130382030875345593555043171354870848508678214820268242537885286450757125334671726169546652607005282792915448430314164955678017539669774141671110159036285533730572659102817029970505989895594887196586543501345031243280691093590010228200853192824627167803622760817826639537936645095861343989770646523954595986332649973243665013288004483886479126718596122525428801098246046723621608425317008085068444200688972054981814599929424518678103//35816203005261774247322107371450373390402612071308391281243141715102897172243715998376537143760790080483683073777659239930493772627939403831807641142553602754137509652272113202015332267223004493400136962228946330819225067185872801955559507931958694998510799839086838054545864469107026736036293171018653493983765926568629057908957991340283754198721654398145251460533099146207214117023070036401884123439296544459346460072292891357486390049331558512403129193751291717564594479713945706212509365756855129812852967726224096225611083591311000910407862746889565344957271914025450602592947836614833303976560886410689993124812617893215601489473456636058948345504833320418518471801492367284637333511225414539670220418560985923103679495294248021858786694288514522095231671663614060968440888302780516582266000589995224745268567554927361838367609542476716556592473581629971773239959973666656248174838281651514260996677804059049220425562328459108736497801241600 80337769769587273906109806412957743770965033883338172627494077471916244307839503442205157091928618422193758991874232807059165367958673424583725337184504814796694784397704799175023080342823638888001698416484123842618864945161822881078753857042774187403691674946336886525089318202296521596775075420627461531122250948274560757961204277579573874073352087471606250499979610492997193878719502599551775192065799147863899211456857798734895021468703836888962336912044567666958259899890451232364630922884087195127345102806200695493790015581310073450641566253169802573702906858901359697514803972089233631357671127806878160847696318552276726433837653088370405227832246513838946998919258868788134743415529162801895357536887422500542972254629175528392064350903421432498593732587980987335928331783005639463164090984193469722922321389093825368454266372883109678620736002615662551874067683893941524067684557693419379978457464312149720040073449942352704149697//71632406010523548494644214742900746780805224142616782562486283430205794344487431996753074287521580160967366147555318479860987545255878807663615282285107205508275019304544226404030664534446008986800273924457892661638450134371745603911119015863917389997021599678173676109091728938214053472072586342037306987967531853137258115817915982680567508397443308796290502921066198292414428234046140072803768246878593088918692920144585782714972780098663117024806258387502583435129188959427891412425018731513710259625705935452448192451222167182622001820815725493779130689914543828050901205185895673229666607953121772821379986249625235786431202978946913272117896691009666640837036943602984734569274667022450829079340440837121971846207358990588496043717573388577029044190463343327228121936881776605561033164532001179990449490537135109854723676735219084953433113184947163259943546479919947333312496349676563303028521993355608118098440851124656918217472995602483200 -6901155375424392560103009079383358511342317729987105825813962866123362257820599522205467658708192523514511198871855014122184062896341450536917140093347701673371154882560068119365832909816051552988647082799833197943667208275857122445280343419442265755662930444985462928378600483699652057444687844191303025713971749284444550993621133703392966516562228693174487357417714912363216113436659837860628149528452799517494754494123018243122179914346956785196084065461162084429751718566266245195558610469571387478852701008781225547510670758232858390822444048130404839614265418292476590682634328648773733940340980186332703023279782808899240760185525471616504345501010852517204705699151168230644642611616929504690144270635264875413623551272545775581462051518462121688571478924521945941740406902944471652250544444673881294304069855322918052255923145409431201177159624151569230977566562408813767076379068990265821516562544848978714531428768800737644406327//4477025375657721780915263421431296673800326508913548910155392714387862146530464499797067142970098760060460384222207404991311721578492425478975955142819200344267188706534014150251916533402875561675017120278618291352403133398234100244444938491494836874813849979885854756818233058638378342004536646377331686747970740821078632238619748917535469274840206799768156432566637393275901764627883754550235515429912068057418307509036611419685798756166444814050391149218911464695574309964243213276563670719606891226606620965778012028201385448913875113800982843361195668119658989253181325324118479576854162997070110801336249140601577236651950186184182079507368543188104165052314808975186545910579666688903176817458777552320123240387959936911781002732348336786064315261903958957951757621055111037847564572783250073749403093158570944365920229795951192809589569574059197703746471654994996708332031021854785206439282624584725507381152553195291057388592062225155200 5232191005284441191964160122438606217286140992688977655972288100798288256009072987490158789729339855130038103693102585533215600895687074025120694021097686356604850248855824142789638107336327851636584210933981696654876905813920789981326474426844607418636500683525279122425963465965565542352863632360968974567817716826012677559742529057946952598781259345169764550230074604435632963893977523665914559609370210339752037906685075690268838166142468100589524240471955024585879360394736873476286959588051016577666697460741809329632443507004525876828046111551126772996984833413242602494079099086618840474328827926673495893134968966983690087919390019746733220855924933073154755870211499064121331907488394152732283711428931528550645883524778590407580580148663568242867429864095857320147159534182456557705263944902956782229866509416658719552503573433385792397809078606123330541546604552754367250527171598162112524810145622295702070387696482174731485//27550925388662903267170851824192594915694316977929531754802416703925305517110550767981951649046761600372063902905891723023456748175338002947544339340425848272413468963286240924627178667094618841077028432483804869860942359373748309196584236870737457691162153722374490811189126514697712873874071670014348841525973789668176198391506147184833657075939734152419424200410076266313241628479284643386064710337920418814881892363302224121143376961024275778771637841347147475049688061318419774009622589043734715240656129020172381712008525839470000700313740574530434880736363010788808155840729105088333310751200681854376917788317398379396616530364197412353037188849871784937321901385763359449721025777865703492054015706585373787002830380995575401429835918683472709304024362818164662283416067925215781986358461992304019034821975042251816798744315032674397351224979678176901364030738441282043267826798678193472508458982926199268631096586406507006720382924032 2617032300174135490120184043731105989112939871865802417001993142235499403075930790829218429439534720068929485084372785292684212136672279213682793110515439602840292833476409829659695027303293565155388772789336845710329578850520147505354584886675546873352864595332768272666481105258027797433335051943563946719818117734089527688740439237530417752305063962200253266084052652036751611743348653648841004780345317797246015034989331559091295993853668311908045172560646525152804365230777461807596390630894678677897149078773279038450957409129063458143125148208451486581805448350634765894644302423205648311538903652226294456540064320596869578257224704569713568877480894101931431156499403019454663822635441318324494122868483746977381269798137100805653573922583681763887056174803818833836617070375022415534642326280696424830964229544314622567041229437982792637379449674987778101810082805355962078999286365434397792759096329611057079683916162871882650217//2238512687828860890457631710715648336900163254456774455077696357193931073265232249898533571485049380030230192111103702495655860789246212739487977571409600172133594353267007075125958266701437780837508560139309145676201566699117050122222469245747418437406924989942927378409116529319189171002268323188665843373985370410539316119309874458767734637420103399884078216283318696637950882313941877275117757714956034028709153754518305709842899378083222407025195574609455732347787154982121606638281835359803445613303310482889006014100692724456937556900491421680597834059829494626590662662059239788427081498535055400668124570300788618325975093092091039753684271594052082526157404487593272955289833344451588408729388776160061620193979968455890501366174168393032157630951979478975878810527555518923782286391625036874701546579285472182960114897975596404794784787029598851873235827497498354166015510927392603219641312292362753690576276597645528694296031112577600 -119529924907839631148253481275153730701496590192673437158298057111264928943684670139231740093451321186636793603245085018791633979514035036948064299246944906523840434990579634524608893625256280315005489299660255019659249036420590583129527735964656697369483357603993395327194004243821880721780642970326056248531326971094021679010242637111206287934970557301830831144333886796593489115020919314658527596837581413629141622476215683363411998537155443804799745735673970148794154800794977840372957781011555807939097506439721335511885263311821004032876877005385589406832930400106016001184701743676292649975545669828136923983399937735256539701605167904892542629649911116732160988436600286455962017105968580662490186441138245497500216606729604720887445092656461206611626220855378927685390816489322373971994202659601487002635269912829346111676983757090773131339472105564732115656087921336420984894318434205281934564684300324753001659332158354632335557//587150868938717610611837825761481530990206755267350676741690847788572084790880590137320281045258853778421033996355069507057274961113760718554223625287763979576024748397903495115005447003655811367215360036540103783921722412883160687796057507081290081942799997362079312369604335559131585836660543787191040884979769288010312424737016251480061544241338596690905761648083592560774001918410984203309575794086828597694204263480211333729285082775927188727920150717234290451878598028097470593647694520604182455948409306987280265993624321169032801809964963063763366310774949410253288567097505518275955802894440760830983493849387178577304942450384535017359808942702185580631450357401514217780939893626646139994593777353458785624650483529413901997685027775221549542544781502682197720794112922996401911184688534262216799102763402539792817022419828565192074698237271829999537266228852027322233576636693141828102639289800066541790498779710302608339942586905600 5762913270051792521290676259447883253945736397200106177555307596123860083981609240787452104965787174258874103603503294922756362819878932801299549182137264880122791570150485110681452930132670682580756377665341869903758842410745032627989162066347498031435553475391774069760143601337110695319761159978179731034409888674621801108397233466894244079325889725593536838916152615036320699608792981558197438402148063812929574568298277415661365727443445503330536179039394254060933070274014403212397521923769693816299296556527275489560538972578185902065625419883401442448519569235213631501819864895970138660937405894587483672401505994339950747797688479294911126901563469678681796143190582649593480220717580811735074123225689726643215433916482240177305701502333557915422244071989847309878403193664853358490813748754275345437025708798790653015863385344103381291992735385331987391019374489687437998034747672635446269808728989926697053499717792145105289//113342414573613209643424390415982194273425987567431617978617537073110434089378848096128282100508829368619250233473605189653461305784618366556353294754916464411827562190734535449415608440579128143671319500724513705124129959448964563150504771936578148729464556452806449539702102750338692202646497376641308525265082046103256512370120225760391627211144475943497631204218668184200044674123639355702164947592710583732109050861686365055336677371302400355706105043516745941660109113018815525988953689103971929787509391538683848815224948073768990222809692236992295395434404791219780387952366571565928177141015463324968332673457651560808865473017267835629583371850738355754805290511051795204548523769700678923007026641015778237669871820551417790692362956609223171187441998935487534710255975641710495513500001867073496029330909983947347589770916273660495432254663233006239788734050549578026101819108486238969180369233557148889938055576988794647900309497600 -1856458829179371221770459104799710721912268821689763281421129927470754760636478341207205185339702091444903102286846950305063394232938703853820453795015287936687290455879111701637983850878018030441270151113009195902051954962366825738392499373561345871806402514388370512946842905570608207897888094519006500806058169577740533608797664123586924083148426834986506597473662849897952825861562085767752612086960887708283547636059682646469509660396900416109861789465902171254429230470112513115134347895974574315930790930237489229737572215977478661997552483604434193187764498380446525995144322591329725983456511530278630060413111532310554302740949117555373653210601382224985701307233433150130617891371602900413998729111860126355778266997741900479766357307272866192849818475304736251395545438987675944436501717928920016910990723937100338136876589206613735313836187248122877490356611653047060748946127685198796125354379998476968312846717166253962257//7916932582949110134244497650630056010256987637336072343334027788484283194571997347121250473864011954129903420375256242248119755222798276709064465327708577089773985334277655438111258237670867483068111618529828985592224815911996640573731102549062487842287975207578876669881932906522331285595997606325962310783325801628786263905605214708285533642511417859890639138048872490319897019677955357294846181131586327245655716196351213827914763494547205683555068345214697550301634500378856256899316835932107676793291991097750684400002449953870689856411994417968515770326541095054255217195611811806992330675632379843211757985148677695228912796081665923089953215186744765786586753271771080301643972924674052727601728651317636145690468500286084885468343654794101353248282862878782948932016111472763155743206454595489660642190222713290751953662159492147815330811775769591063610353660471632771053973218010975135778292811185689445008935800691525001931144518400 153513950463499667506971863978477469450482587759190915914542824546704089403082944935624882525001028245826991177802704691959895606489289199400198134498404475959899203382310694557854692847644118581354418074327892024117368865315168268553451786137574283583744956670625716308406472198905149413158254377236197272904582021629198489482519352668853682586418380859689205805670107564282464314563774763916157185207173795130081808887811380110676779278040048013581408437223283650813003510541168193788079781285766239445677590792323170624274444752191693314614639920305050465640439892888613192765265104662166371338840456658877047513672489680716425946973939372762299411803945108064756529209050806896050359640524391739243525673885458709010349113989322993315762826305044879956098075657603949334842872546137023344491228402099172667896601717070545775239536023128872223929865348767834511981941463133481495469711101780773631008528836417830755268125201133710267//30612139320736559185745390915769549906327018864366146394224907448805895019011723075535501832274179555968959892117657470026063053528153336608382599267139831413792743292540267694030198518994020934530031591648672077623269288193053676885093596523041619656846837469304989790210140571886347637637857411127054268362193099631306887101673496872037396751044149058243804667122306962570268476088094048206738567042133798683202102625891360134603752178915861976412930934830163861166320068131577526677358432270816350267395698911302646346676139821633334111459711749478260978595958900876453506489699005653703678612445202060418797542574887088218462811515774902614485765388746427708135445984181510499690028642073003880060017451761526430003144867772861557144262131870525232560027069797960735870462297694684202207064957769226687816468861158057574220827016702971552612472199642418779293367487156980048075363109642437191676065536584665854034551762673896674133758804480 -4231323246273986090274815722363124626204477402111207052725096181125592468710076256942020939018069779056238425241802858463742994441369271959303266600749606896268582621295663404635349416066925370762477017942644999216835231139369567629411152911666026760614531073566971563532521653425217901122865241760948439459679367266884761537578040795121063380407456458191238889967339207531982360050897323575810857163253306870596457710506356020070030026177223856991950391143250606606270983130250159139056738942238745016876412366943935801813024015591780987474327202740247269661270475876498133915541693534545953946716108272066063889958902345828071757912625165602682483669199657405274124910518259421145850795670082891129281847930379721865322109558270484798956940307874092564135957347238261349263489717028139980198095340483754431094605285897198282410310380194882492048337433010335486204492466103954769533284026527120961959875999026916315319912498362572047370533//7163240601052354849464421474290074678080522414261678256248628343020579434448743199675307428752158016096736614755531847986098754525587880766361528228510720550827501930454422640403066453444600898680027392445789266163845013437174560391111901586391738999702159967817367610909172893821405347207258634203730698796753185313725811581791598268056750839744330879629050292106619829241442823404614007280376824687859308891869292014458578271497278009866311702480625838750258343512918895942789141242501873151371025962570593545244819245122216718262200182081572549377913068991454382805090120518589567322966660795312177282137998624962523578643120297894691327211789669100966664083703694360298473456927466702245082907934044083712197184620735899058849604371757338857702904419046334332722812193688177660556103316453200117999044949053713510985472367673521908495343311318494716325994354647991994733331249634967656330302852199335560811809844085112465691821747299560248320
57398735231135882401832556419253932765698052482506986215154551367732294988372186905489745981184413402152746813617055099236563063151725109278336631569285309556625013813158262400302222864853556351877352614745520030886126328102502002920834126943176921751709939595169732069180661542027590309934103526345601664334732257224534405359304967485506708695356623593695636924541695593626107403061554637796444166831962155270063176810346577418892952931210612204049716052072919113521584776675006458003248514409982083576423286245620174937624580425588289328142650085300405634194387067307466154301943658455633058518271800643256996413786622196646962160067088412114554106326702127411367873667723618613155297279038199949182897222105173805204473696208054420148909086486207877203493047351503685233703741693144891649236988887511230134998858491224517923596290411154703396738099233254557377532489249719916134748105323787103400481583413855409227007856164622717904463//116286373393707059244552296660553160358450039192559711952088122451632783026765311683040705012210357404167802187589802727047057703337465596856518315397901307643303602767117250655893935932542222381169275851392682892270211257096989616738829571207658100644515583893139084592681378146451385506611341464346277577869369891456587850353759712143778422723122254539432634612120451773400045834490487131174948452724988780712163831403548348563267500160167397767542627252439258823261670388681641903287368070639140031859912232877350961771464557114646106851973580347044043327783350370212501956470609859139069168755067813021720756898742265887063641199589144922269312810080627663696488544810040153521549784127355242011916300060262941308778180179526779291749307448988683513296206726180565133014418468515521157734629872045439041380742102451062863111583147865184144664261277862434973289740129784632000805762461953414007340898304558633276689693384183308794599018835200 -6901155375424392560103009079383358511342317729987105825813962866123362257820599522205467658708192523514511198871855014122184062896341450536917140093347701673371154882560068119365832909816051552988647082799833197943667208275857122445280343419442265755662930444985462928378600483699652057444687844191303025713971749284444550993621133703392966516562228693174487357417714912363216113436659837860628149528452799517494754494123018243122179914346956785196084065461162084429751718566266245195558610469571387478852701008781225547510670758232858390822444048130404839614265418292476590682634328648773733940340980186332703023279782808899240760185525471616504345501010852517204705699151168230644642611616929504690144270635264875413623551272545775581462051518462121688571478924521945941740406902944471652250544444673881294304069855322918052255923145409431201177159624151569230977566562408813767076379068990265821516562544848978714531428768800737644406327//4477025375657721780915263421431296673800326508913548910155392714387862146530464499797067142970098760060460384222207404991311721578492425478975955142819200344267188706534014150251916533402875561675017120278618291352403133398234100244444938491494836874813849979885854756818233058638378342004536646377331686747970740821078632238619748917535469274840206799768156432566637393275901764627883754550235515429912068057418307509036611419685798756166444814050391149218911464695574309964243213276563670719606891226606620965778012028201385448913875113800982843361195668119658989253181325324118479576854162997070110801336249140601577236651950186184182079507368543188104165052314808975186545910579666688903176817458777552320123240387959936911781002732348336786064315261903958957951757621055111037847564572783250073749403093158570944365920229795951192809589569574059197703746471654994996708332031021854785206439282624584725507381152553195291057388592062225155200 78890827898592550046162725368124504816171874128663432122996275030650247594417824074537194478326889348723137278336120663733020402555425877371085722450661845819868030804684920424489701555194118961255770111886522956164820702309834146667103107456672662778527347536415182348660365118525335734524054676087962469622337435864940715108452726861714168182727152942222963460623239596676026402531903493797344502492803909514652170656498281050932777034196590111625268844024217730464726022482233523082500295139026601660864019907811696715673315013182280460537801097691614069909584585904622143739844904806033662357016241806220769559825142768301579234633531689590848771231920267120521830758521396486239569606573790802591195887897420697656732338477186034536840517537330762334614339430034718853391649603626020090033857149838408398440014270870544482147856491034741727864886792079730096441311931071024674222698292872290292039614871079847508355590543123029//31638737499113963350912297304975013622178928271604640041229152221109198992626502218791287668046882054087280416408140743001057107890723017016272064115783358999413592762259790414741686425768660514009592569704883354935487399714421202820704584058149852838754261275537303964739120608914251338038486891766787027091331597736012282054500613644820904947568095192924651869620684663740723794015359693518802952924878826918715007196634998849265278449603831925141115949534340525636053813761717102051697041658468281830301974778719571001513685926611570162074947549116269193373079540601501818288633425565378016935243968698167739088715515219976458327532686577512845969704947477960389634498730089690539896475578939803002079765745791982635017542840466381126370668175143335755756881644003633332269841311165485141306620819868770675013839444302259829747040171609388011588907738485659964175534061323568099928366864172958072928881648325922070359936484992995787600 -65203508593128414207249972965146676399857123080824667377962592015865857993939014573428331212975106502369445797986555839390984397979214339663323629229001637994714812698592695510656817191105745182071707080415274400844666206828727401215755950580401542499529958066786364936357227835705899616495168560182330518272008007697230363684182700333098104822711372806486978989524155002570749402259242399084040397008250632660928310727843631841300942666976618425937845729775514404615321237460952697575492524922085725963974166173239851667669385167848615562359090880832931068879528901084262028655664412335847198930864326726501943505798111459053085287984662397063820527490425500035559556813838717842202432127224071555150011660232470903167285621291916105580084333511439365293436141514259186099041333501447448324176464903538492221282569927473492284122682567878578633032623280485424183140219879340458051279573872897876382776831729821466179739171090036474680279//119387343350872580824407024571501244634675373571027970937477139050342990574145719994588457145869300268278943579258864133101645908759798012772692137141845342513791698840907044006717774224076681644667123207429821102730750223952909339851865026439862316661702666130289460181819548230356755786787643903395511646612553088562096859696526637800945847329072181327150838201776997154024047056743566788006280411464321814864488200240976304524954633497771861708010430645837639058548648265713152354041697885856183766042843225754080320752036945304370003034692875822965217816524239713418168675309826122049444346588536288035633310416042059644052004964911522120196494485016111068061728239338307890948791111704084715132234068061869953077012264984314160072862622314295048406984105572212046869894802961009268388607553335299984082484228558516424539461225365141589055188641578605433239244133199912222187493916127605505047536655592680196830734751874428197029121659337472 -2347853951280015425206818083591502687104744923923587207300002275141590216950888089066000910709032018263559475890577646618828266468893431982612227420679104671583286896858789541167430191560101412395577190105627803698049441958555674771831965580284977236821017166772153565901654864610564553338507499028762717031953173185240705140344654790611032726483645944344576701236281237717045173795289300990307812154801534471755887117692375825254116217792506697169680419664857838932505675048081054171252824319439709754246801463336089719517490364289903411314816313144026937478235753003317380192454824219676556486507260894020304245048473900161491506133524202062567255827772813247205893090111915570277646898591215407111834462151370677639913532211766206331037286374693394681732221025233820650948295480429068488248105285152267148692355643155183274584324583516816824956942617562442813046643657043909196089398935867242369930084351899782220961494392516001623319//1324857697908625221843682302709564747739979731867588639536995698568576502635337574845621703919537992175914887688749694456258554880074698669520146524471169740110139441158249360139651263861174983110162645639895921092669418775833128725144614482945871680051446320895421989144997575982356541245701456351951375822437150498210736772544129294232586897933034489832997390712920734860073023489793224694898428772630633441567894505892316762502270845947013335518352045341099789804120532651991777251332002876261564319481133673382558860161688377277169523947912360245970457385413624103922860198007983894903947028799322571971960979685308052571413830342289584821297194107599072294833116512594968087764937985914974274604950078366537912373443792827337723676066682484594012062411469692373087999128537704475124531414737019678746199055580659722104085165628820835862859976047702213137966014646740166703271738360519407098996115879181921249138877915304004553848357542400 11065594168743439189137088863309843762707391849379722776081318424888674279796921640680998339837088239834031103605629047797982846253572771913871867369998996270434935434484271518264143139409845893269208043306275203019752175831134864195158193077609091782613764935681080358512085939681372781705430161392071578487079766798458977367571100929126525253925743311875223561797885089278384742181386180767315740610800550135616255616101710341003600194730871684358303587539804151155822940161033308421514657231390670448194869971514218904155770937218019740686811375334332669975782713898145644568826063146519118666691102728083534501269443666882105618889176859856747114009136511235557060403454750486169918090601681219259017008617894252594929987501180250262069439294785851618585990412816107250553148275237530035038367599872346753671901263396573172936749912762726749646551063875907992450766424278683300104530669788696703573134658982747024670655021402856997453//19964438687436886425486124510284489069343707955021399822320591814438627186311993310131849021048377971284104277468037480451780252300969567353292999522047716139430049973395826756976216425430883218171759733683916572363001709691121963185930606428070621515334894001720645515354439503404139763676863528995904957627517238889982752457613150133937432663724445037985090000297156714719740310492235248830481674157913346967305719103842191392132881855814692593312781044454454692064991348781463604354798977567923706696127629724762595443484439014108696159647638097485822377345190587528121852058499351513285007790725131778533998397331448101012040964032027110400751586123095496331392682163596637282406540418743263400039141816366212889132485783330127102485388346872081673408713306389974392958997150670446218830694537675582622489001431190037548404887184806285795182047086723316595191326622058900031353497680201589472832216654294347296109490280004715222261147046400 -905921809603307817221930885299984425248907652831454581378181512194298203860031399392163262159469951682354564448140683467703477363775618103768642504142200189235596889298755345132675745781963494265577951159575438116376774073387472313097924322934548861700895415296835080832695360084695613488614773420916603762821800976738125414464679842853127610179464496941094613476323359606295188984150439517306043393094752722250849073868944624529744989428412796735443344739487824942065901806435510172723209891340230819481407587661885404072059385493735945419299592594907341388481663660712840012182471565455414214947153848236354242258208798203741687250950545487930249554718059456534189335764899414849040037228931901247778101263809669457888386041640169027688604583415986981498663656574406151250488794304087216710694161429816016465560130827845596607491399894888931918137274614281965871784570110618215463185625339788632488876110274272238848972956604122797533//3800530879166147521999374721079199213752399413339175645293202643792752246630275466720770070433021018727046166572332262301622853631996965601847160562664855979853301109112066341470217770291065841829386349981849143762651216806650339766082290739808859825818208811448094021068109557417978219019131278758346083826800289321798499353667019454614150487979802037154631946151644646244398781517728144779486855203660499199845761892221232104996433579088662830263489939914186302797601281803262490048016698403740994250090510157706292044313569990589028110187591547844818054430949905987420479901628590472711513579855781664971349015790812594780942433093533174454472447528102007684477766532416422674515846085656347043683172794838814295745297060196758066835609793536557143685826790286886042123136766585609138007456069672113245410151588238001630076227462812232249210164736161038834016685055175473966070476956523944345740767898748308472964815955255566543796317678400 90709970833335725185853594604897707327775827064106841041622630098533399352117540283758735430087283064563992476299783903334219600944906039690877172678097552813185026213491391085766917796585012214926860106556725081785557064044236837556068251640702358433369786288288142027078349890726093068973237927626646301453015001807044658994374934746092783998858288765312347813839982193885034413457425055809870534921060936542847249124440544321537762693568447399002850535863623523156785168527214779478822915617874772272695092353750064244009304300484854055066294101475054974794749708736673738766917640937799714847045176193248637498414774046013065976688552988306114395767819820512626197596254381035841923524861882601295099224337666281264910518753015533088476926031888766993038051153363260315755671077589265549979429397978192510855174026545171282650577548502167734403195033796829227704321649395625372757353388646552464695136052357778538745416867785874529//193976468004363981365681195889615436305946708069173813548613759139864695856000888196491248707015684841388649785951512873184290533182804583094895208796230558346083283609753540375512246765215955705636512614838153458147252884965895094049888475709528140934948710689262670760422138349384358575168667860067879973049284163779795809777612847241059749129242828815465882413173054593251882654125659581253908230193003457822957182397790813344127501052477543096387220641843631013337130662113417890905153571543067827541149726098201363858770396720740681483128772147667190265255315226359390618564291096363954593085868255384419542275390311485012085492322746915972250871983802820693658386507362178077779343330474185394819274155181301779138438141345132861747525992398882822408940932526803549400682879858214905505063856489830183518747454831118390389876677800699280535265397805645366564703371787928295015082366317801552523243237205289420719151451611546174415884800 198459275189282447356358569378284365680489603338302288507655182713228294340706724365453979891861895624974284481641587678854963000621099325628175063688767341968058617674984088847651930577399801701769464449078520608601505571682755206914338114020602001826347549405519561006466501205948780575520066257576969452666103097419642766779911896244953962354697481193821290788577312458166030870901945277091515732756042868207334175058383573528410265001143391307889172672551465029324347374616069057290095970547360164023825504822079296656893121521218860099818320806414754318624329074673139736655073377139273731620853253955973052586999025891757048235163353922050659014652209602190677077045890704291291379096032337328441469766823107264791451468916488326429321357945626845822614148948093210978430720163698187663875326425725459510390081024959664038711461843326244539472197278031817177413546868213000215098905406155744418121933797520092407158435308362159130149//1193873433508725808244070245715012446346753735710279709374771390503429905741457199945884571458693002682789435792588641331016459087597980127726921371418453425137916988409070440067177742240766816446671232074298211027307502239529093398518650264398623166617026661302894601818195482303567557867876439033955116466125530885620968596965266378009458473290721813271508382017769971540240470567435667880062804114643218148644882002409763045249546334977718617080104306458376390585486482657131523540416978858561837660428432257540803207520369453043700030346928758229652178165242397134181686753098261220494443465885362880356333104160420596440520049649115221201964944850161110680617282393383078909487911117040847151322340680618699530770122649843141600728626223142950484069841055722120468698948029610092683886075533352999840824842285585164245394612253651415890551886415786054332392441331999122221874939161276055050475366555926801968307347518744281970291216593374720 49247866943282571259486411915061869130415378987727442204820847192319371948764401870574897628961343142078651280486069178716403570366152114994743623657156885980460642470976921171427218654474129580383752329584284532430922160485646123403802065949247135850263173232191866659088427680664098908663636685913650053924090393723220474153192015507017181677741458755091929629767622991475887706842120275921023653634646702009180914635856336477299725193581848388424215492509277773977928884861449702698988450200114241675556221129345607800406246663164295049972425822700260778152196951155934022585308691908541594634899607773306768189391694276049236974162355263411889339985284010288700005953869802297303049587743945652267776381020014715054765383088132786502096996490523700627616849924477995999414813647698246284388431280377602108556694135965825445120483534608881209475212368890944833699005117515268975562486266943496046966881771588556896718408963927161072743//77524248929138039496368197773702106905633359461706474634725414967755188684510207788693803341473571602778534791726535151364705135558310397904345543598600871762202401844744833770595957288361481587446183900928455261513474171397993077825886380805105400429677055928759389728454252097634257004407560976230851718579579927637725233569173141429185615148748169692955089741413634515600030556326991420783298968483325853808109220935698899042178333440111598511695084834959505882174446925787761268858245380426093354573274821918233974514309704743097404567982386898029362218522233580141667970980406572759379445836711875347813837932494843924709094133059429948179541873387085109130992363206693435681033189418236828007944200040175294205852120119684519527832871632659122342197471150787043422009612312343680771823086581363626027587161401634041908741055431910122763109507518574956648859826753189754667203841641302276004893932203039088851126462256122205863066012556800
26851994131554537186746732247664147097229923556486626664824857462331510068247895878954677560065163857693917124156235581780679072647031530663379474345969206336948452666159147308806505014002037969474218780213274284735956721708989720741692452354046215820183165253958281239587311568778163332429390860536205258112031908665127450209290750624260837524807417208091554140542650833062876603891930482937090981755551772336394929809019285494073560671007910182507684238746312485863946605530031948882126843061078078918569884601443421388148171467437104352374320686814016820221912869869587655755289280398197922146624003304932530409040554967657525734954303036537681747481156761098721708553464038782587814390273269212055434738014263001285049302754943393269621901064535160679134393802715043856435571260990826754758824732069493193490160025145384608527061280610324599621472981879867459493397132574976289274782875570732721412390031520695799603325357515091201097//344386567358286290839635647802407436446178962224119146935030208799066318963881884599774395613084520004650798786323646537793209352191725036844304241755323103405168362041078011557839733338682735513462855406047560873261779492171853864957302960884218221139526921529681135139864081433721410923425895875179360519074672370852202479893826839810420713449246676905242802505125953328915520355991058042325808879224005235186023654541277801514292212012803447234645473016839343438121100766480247175120282363046683940508201612752154771400106572993375008753921757181630436009204537634860101948009113813604166384390008523179711472353967479742457706629552467654412964860623397311716523767322041993121512822223321293650675196332317172337535379762444692517872948983543408866300304535227058278542700849065197274829480774903800237935274688028147709984303937908429966890312245977211267050384230516025540847834983477418406355737286577490857888707330081337584004786550400 5232191005284441191964160122438606217286140992688977655972288100798288256009072987490158789729339855130038103693102585533215600895687074025120694021097686356604850248855824142789638107336327851636584210933981696654876905813920789981326474426844607418636500683525279122425963465965565542352863632360968974567817716826012677559742529057946952598781259345169764550230074604435632963893977523665914559609370210339752037906685075690268838166142468100589524240471955024585879360394736873476286959588051016577666697460741809329632443507004525876828046111551126772996984833413242602494079099086618840474328827926673495893134968966983690087919390019746733220855924933073154755870211499064121331907488394152732283711428931528550645883524778590407580580148663568242867429864095857320147159534182456557705263944902956782229866509416658719552503573433385792397809078606123330541546604552754367250527171598162112524810145622295702070387696482174731485//27550925388662903267170851824192594915694316977929531754802416703925305517110550767981951649046761600372063902905891723023456748175338002947544339340425848272413468963286240924627178667094618841077028432483804869860942359373748309196584236870737457691162153722374490811189126514697712873874071670014348841525973789668176198391506147184833657075939734152419424200410076266313241628479284643386064710337920418814881892363302224121143376961024275778771637841347147475049688061318419774009622589043734715240656129020172381712008525839470000700313740574530434880736363010788808155840729105088333310751200681854376917788317398379396616530364197412353037188849871784937321901385763359449721025777865703492054015706585373787002830380995575401429835918683472709304024362818164662283416067925215781986358461992304019034821975042251816798744315032674397351224979678176901364030738441282043267826798678193472508458982926199268631096586406507006720382924032 -65203508593128414207249972965146676399857123080824667377962592015865857993939014573428331212975106502369445797986555839390984397979214339663323629229001637994714812698592695510656817191105745182071707080415274400844666206828727401215755950580401542499529958066786364936357227835705899616495168560182330518272008007697230363684182700333098104822711372806486978989524155002570749402259242399084040397008250632660928310727843631841300942666976618425937845729775514404615321237460952697575492524922085725963974166173239851667669385167848615562359090880832931068879528901084262028655664412335847198930864326726501943505798111459053085287984662397063820527490425500035559556813838717842202432127224071555150011660232470903167285621291916105580084333511439365293436141514259186099041333501447448324176464903538492221282569927473492284122682567878578633032623280485424183140219879340458051279573872897876382776831729821466179739171090036474680279//119387343350872580824407024571501244634675373571027970937477139050342990574145719994588457145869300268278943579258864133101645908759798012772692137141845342513791698840907044006717774224076681644667123207429821102730750223952909339851865026439862316661702666130289460181819548230356755786787643903395511646612553088562096859696526637800945847329072181327150838201776997154024047056743566788006280411464321814864488200240976304524954633497771861708010430645837639058548648265713152354041697885856183766042843225754080320752036945304370003034692875822965217816524239713418168675309826122049444346588536288035633310416042059644052004964911522120196494485016111068061728239338307890948791111704084715132234068061869953077012264984314160072862622314295048406984105572212046869894802961009268388607553335299984082484228558516424539461225365141589055188641578605433239244133199912222187493916127605505047536655592680196830734751874428197029121659337472 7060518067719571244154685223349950058040968380359904634572635171728611610122703344668969248066747288836512364816101152431261837797696289106574250594743336146854767366246386041597163571808691825814160946038819782819877941431338383338195989074250636245135463670997517694695049871349133084267678926126872208480644624706072838313666130941050926202105075000769871729069463312567206365391711034712390816851947877842679880137958912823076274927506763383700198892286478557840300499282083679185153222293334607639323013492404676738590855794917903140241840877259027549465592704866716159745113086574565367745388563960527119809786156127243218418607478175057709331967194468356631324439219679657099201624672059346038404748520605911099048010983748169704540067949467923588826783503176550722289797980688849167871393564261763969177046057827923509592423482155430832773318740026337048943447213180574492626840403875994571238162809993374573000932858740787457033//21446828146863337872647968485898427179881803635514006755235414200660417468409410777470980325605263521247714415435724095766762738100562517264555473738056049553375754282797672576057085189953894906227626923490387024442649740829863953266802100558059098801503472957537028775177164352758698644333109683244702691008243069801574286173028737329511230059114763112661827221876107273177972525163514991857415642778021882909788299444486761291908017993611711684073730056138498034469817053720925572582340937578955167552606567500732991751862924306174252042160396854424889428118126894626018324905956788392115750884168195455502989895097375983961438017648776428777813380541816359532046989102690040290201996114506236251299533184767057438984239218739070671771728559454200312631875252493182072436192148684299710528302994365266601643873393745465486130759047630225578776402678791395192678586802379441111525853196575839230096405196289855718096063210975125214812274132480 2890023609882305348951751198555474114461362555683924718531638492072485040024408566595413307148618415413216551976896027673673883882741555035092449517400092997444679322537573648113515245523812649037868604195263617886523892674834327197760207857885961894975226300317194112319684310547857823942141801191720496694911316818865544069689197547320186718315697502681997184605955744661555632836843213258556092050386162577277197146602119694276100359751817001528188405337670850028123602172780163339760835086722056678350447319505355877758758813427440750380929591927663424148041027030469152758707281485267537058533996809272877920604677704150105782738962858734701695757415306157940408650540679985761736278162095964579180398090599636533912326652484026382709258933286013359534077008542885199411956476301078472752983996751323695989283589013137079392826485225739312330773970140334451674945652527715264971796314839057401931337610872726742636754598892583988709//13265260372319175647156336063500138292741708174558663437497459894482554508238413332732050793985477807586549286584318237011293989862199779196965793015760593612643522093434116000746419358230742404963013689714424566970083358216989926650207225159984701851300296236698828909091060914484083976309738211488390182956950343173566317744058515311216205258785797925238982022419666350447116339638174087556253379051591312762720911137886256058328292610863540189778936738426404339838738696190350261560188653984020418449204802861564480083559660589374444781632541758107246424058248857046463186145536235783271594065392920892848145601782451071561333884990169124466277165001790118673525359926478654549865679078231635014692674229096661453001362776034906674762513590477227600776011730245782985543866995667696487623061481699998231387136506501824948829025040571287672798737953178381471027125911101358020832657347511722783059628399186688536748305763825355225457962148608 -3096763615195365153236687405856768579832070429964394593827513084659198331317956356309969905418872705123328907424512573648235857230362484832574177303559693356182415665548400195622525898738468367640344027338181794476549409719893336478494520530471149336830305812939272025834238173857033781867268933802809827669113869829309192371137575670522533827656742355839300480398182578006500076268697933527876924471994470179221933124880526533159959462608356538590854895221395239464963267970252555521606941476385025651000768584434722119677781404319283667164037998966066395549481475866939286096534579856003397718951381590832214126129660818203057678621497405691193406275047409861195232783173079761863441674953327854040188060249815278107548920724966393325240178646323916611718073842060517255431359880098643485151797179236307656012459662862065307970856945077880692851613114881528686503464385797104308845110622390905766331281751362618383202481423037425517287223//8954050751315443561830526842862593347600653017827097820310785428775724293060928999594134285940197520120920768444414809982623443156984850957951910285638400688534377413068028300503833066805751123350034240557236582704806266796468200488889876982989673749627699959771709513636466117276756684009073292754663373495941481642157264477239497835070938549680413599536312865133274786551803529255767509100471030859824136114836615018073222839371597512332889628100782298437822929391148619928486426553127341439213782453213241931556024056402770897827750227601965686722391336239317978506362650648236959153708325994140221602672498281203154473303900372368364159014737086376208330104629617950373091821159333377806353634917555104640246480775919873823562005464696673572128630523807917915903515242110222075695129145566500147498806186317141888731840459591902385619179139148118395407492943309989993416664062043709570412878565249169451014762305106390582114777184124450310400 106636842322960807793285661197324637032846763854027604390984770374053133881147467882928009409767445960614743793763803819201076208347301487224144515088694365605133786854013553811190429093182478383623807164765494867890225625159850790429608759917450930799161351047168174104122919580168975187278883770831762818289734486628116258013460949527730692085237483452846722833336914177770093071896368392670424894493093926092686752657993643984872772773700204980116448404751584933266530426526279999408470638500210684473096496257145487436345449794998928079950194186237369436069528939584248397494234642532110141757627569419532674201737103637124023716332512110896970784460594439496551011912143516007613049641045907128018976931044462664178667109073076778041240792875997794678591146083105134045471675224037793852047871873486345190250390094817165789801690321763861683327350002306762664931869971638973398019839474744721015899928867689737107003415199810019495137//526708867724437856578266284874270196917685471636888107077105025222101429003584058799654957996482207065936515790847929998977849597469697115173641781508141216972610436062825194147284298047397124902943190621013916629694486282145188264052345704881745514683982350574806441978615653957456275529945487809097845499761263626009250851602323402062996385275318447031547815596074987444223737015045147594145354756460243300872742059886660167021858677196052331064751899908107231140655801172263907444301608319953751909012543643032707297435457111636926483976586216866023019778783410500374273567543350538453430940831777741333676369482538498429641198374609656412631593316247548829684095173551358342421137257518020802053973829684720381222112933754327176792040980798360507677871053995053147955418248357393831126209794126323459187430420111101872968211288375624657596420477552671028996665293529024509650708453504141934033249951144177338959123905328359692775536732371200 -2661922873568601971348241851891066014101145051834130879122053193957903930423814812260369031340545354241861806579326065496134002212305134940202044631245688025607998534180781638919664230389960778490736372476435943838033780085433428959018482296334978171540055475519805910073380977624385387778726507430647139900033185002486402863140788695553133331569755024244697510681500669002899621677170379831271164060480848760225091551860791693642243835583475264365840618142889040898986463931218842203718036220087537326899323725044329502003392985722948426615699339726949027987704403770674330490716242565320475948621336141379479373365051116871130642953037887916564509966443375544662477055183989032360826515806044121770952733277849028430631217248799130914616547441674987752316044612527676350813983037815180698187118857699229626822919163003992065785882043140381472175657037942809054106487344717218076070835888394505831072717539136355606229469255472554176946337//8954050751315443561830526842862593347600653017827097820310785428775724293060928999594134285940197520120920768444414809982623443156984850957951910285638400688534377413068028300503833066805751123350034240557236582704806266796468200488889876982989673749627699959771709513636466117276756684009073292754663373495941481642157264477239497835070938549680413599536312865133274786551803529255767509100471030859824136114836615018073222839371597512332889628100782298437822929391148619928486426553127341439213782453213241931556024056402770897827750227601965686722391336239317978506362650648236959153708325994140221602672498281203154473303900372368364159014737086376208330104629617950373091821159333377806353634917555104640246480775919873823562005464696673572128630523807917915903515242110222075695129145566500147498806186317141888731840459591902385619179139148118395407492943309989993416664062043709570412878565249169451014762305106390582114777184124450310400 -6617225426233190136195095461269809284290638562854223295785037948538630323290975397544741499306848817874809124268002511121518302723812247681386539415753365856362736205884621598278192495402638925214595264812846552380184441418373474852540768098079538903106789205243882380361477841708178542086756189811703764673022462129291080566674754733527726458195657911146513900412718719919930694050155617191686398138670063071871618025543914777888725817947519955696471818043335672550088318629837588898283264191638512695328630533681448931492673206185021708157694234884545405183108696024350584818217261451148922668431890036886798394004579024389066476618010034572334218751129660644276058809225883329626717950519536384670233828354975803024837553059050434601497210730599652249326558423974015751691681397933333220735299222487279373481360400956741114915319932206573581541183975381174306202491822456637011043931454732360211777564700401307623313101245501919852633//47375929901139913025558343083929065331220386337709512276776642480294837529422904759757324264233849312809104594943993703611764249507856354274877832199144977188012578905121842859808640565109794303439334606122944882036011993632106880893597232714231078040358200845352960389610931837443157058249065041029964939131965511334165420514494697540057875924234992590139221508641665537311129784422050312700904925184254688438288968349593771636886759324512643534924774065808586927995495343536965219857816621371501494461445724505587428869855930676337302791544791993240165800208031632308797093376915127797398550233546146045886234292080182398433335303536318301665275589292107566691161999737423766249520282422255839338188122246773790903576295628696095267008977108847241431342899036592082091228096413098916027225219577499993683525487523220803388675089430611741688566921261351362396525449682504850074402347669684724225212958568523887631243949156519125805207007673600 599011284473706681730750975426286028538565592214938849985472744306784118092514302162150080011511073347412550950066392110775638532622611013307647406478438171872807221610548341203156975980549851217211444542039005499173832424695951955699129775611502926123523086826315442515732672967455971609130231512238812056275694981313542145640832300430073148956379052645639558066579198825790155637660327022897683906235309676079269198566713209062849870041069372565406493144286864876875549634355701238906112740484249827864803038898412138252042591262111461258531411021096746211793291147909273172738354648776937519712263947411719279258146631924058736110137918583593983004042037729273752097862112927085785025287606868002926145758973573947829594380684088521624186246097749613754679609905523254798126630792683781422630801488557838567173782166369910619402751675545264322685382665700331331837739129331996435532132176972352995795313113673497262217903452726727873361//5969367167543629041220351228575062231733768678551398546873856952517149528707285999729422857293465013413947178962943206655082295437989900638634606857092267125689584942045352200335888711203834082233356160371491055136537511197645466992593251321993115833085133306514473009090977411517837789339382195169775582330627654428104842984826331890047292366453609066357541910088849857701202352837178339400314020573216090743224410012048815226247731674888593085400521532291881952927432413285657617702084894292809188302142161287704016037601847265218500151734643791148260890826211985670908433765491306102472217329426814401781665520802102982202600248245576106009824724250805553403086411966915394547439555585204235756611703403093497653850613249215708003643131115714752420349205278610602343494740148050463419430377666764999204124211427925821226973061268257079452759432078930271661962206659995611109374695806380275252376832779634009841536737593721409851456082966873600
-1187364871626605476733409455734049375341289422843806821954591760347037736461050363272824404292198046953217957649307358398861778064754267231720139848018529363857678117487821922730872836699185085037266438372840925999131624384795730589302378111468321200880132007858124378487610394231616120400715994169245879388459624864617299526876431976615975852907110938135739016930273981837490812291121604423235209159454472072296253013732569206269231916111899928080336144860004886006189033810381658308108320957049191005246006076643685370462715873604050181761212776185148341656086482606885285173999158747852711573290820835894285748582594369327167811789720205334547881711082658887936488670832957298458608655689939493228396598081493620113783056682508818718527182564227022457185461643996469648572936026124464040659679137271667941251190003363250182513418627975553516592440888970409046376999847383725174575755928450285042229976754224781677295232954893918515211//2438466980205730817491973541084584244989284590911519014245856598250469578720296568516921101835565773453409795327999675921193748136433782940618711951426579708206529796587153676607797676145357059735848104726916280693030029084005501222464563448526599605018436808216696490641739138691927201527525406523601136572968813083376161350010756491032390672570918736257165812944791608538072856551134942565487753502130756022558991017993797069545642024055797829003481018093089033058591672093814386316211149629415518097280294643669941191830819961282067055447158411416773239716589863427658673923811808048395513614961933987655909117974715270507598140623192853762183302390034948285574514692367399733431191007027874083583212174466298061213485804418181374037226762955372720730884509236357166460269668321267736695415713547793792534400093106953115593570779516780822205650359040143652762339321893631989123650247704360805709490514556376569255203265409072651738595983200 2617032300174135490120184043731105989112939871865802417001993142235499403075930790829218429439534720068929485084372785292684212136672279213682793110515439602840292833476409829659695027303293565155388772789336845710329578850520147505354584886675546873352864595332768272666481105258027797433335051943563946719818117734089527688740439237530417752305063962200253266084052652036751611743348653648841004780345317797246015034989331559091295993853668311908045172560646525152804365230777461807596390630894678677897149078773279038450957409129063458143125148208451486581805448350634765894644302423205648311538903652226294456540064320596869578257224704569713568877480894101931431156499403019454663822635441318324494122868483746977381269798137100805653573922583681763887056174803818833836617070375022415534642326280696424830964229544314622567041229437982792637379449674987778101810082805355962078999286365434397792759096329611057079683916162871882650217//2238512687828860890457631710715648336900163254456774455077696357193931073265232249898533571485049380030230192111103702495655860789246212739487977571409600172133594353267007075125958266701437780837508560139309145676201566699117050122222469245747418437406924989942927378409116529319189171002268323188665843373985370410539316119309874458767734637420103399884078216283318696637950882313941877275117757714956034028709153754518305709842899378083222407025195574609455732347787154982121606638281835359803445613303310482889006014100692724456937556900491421680597834059829494626590662662059239788427081498535055400668124570300788618325975093092091039753684271594052082526157404487593272955289833344451588408729388776160061620193979968455890501366174168393032157630951979478975878810527555518923782286391625036874701546579285472182960114897975596404794784787029598851873235827497498354166015510927392603219641312292362753690576276597645528694296031112577600 -2347853951280015425206818083591502687104744923923587207300002275141590216950888089066000910709032018263559475890577646618828266468893431982612227420679104671583286896858789541167430191560101412395577190105627803698049441958555674771831965580284977236821017166772153565901654864610564553338507499028762717031953173185240705140344654790611032726483645944344576701236281237717045173795289300990307812154801534471755887117692375825254116217792506697169680419664857838932505675048081054171252824319439709754246801463336089719517490364289903411314816313144026937478235753003317380192454824219676556486507260894020304245048473900161491506133524202062567255827772813247205893090111915570277646898591215407111834462151370677639913532211766206331037286374693394681732221025233820650948295480429068488248105285152267148692355643155183274584324583516816824956942617562442813046643657043909196089398935867242369930084351899782220961494392516001623319//1324857697908625221843682302709564747739979731867588639536995698568576502635337574845621703919537992175914887688749694456258554880074698669520146524471169740110139441158249360139651263861174983110162645639895921092669418775833128725144614482945871680051446320895421989144997575982356541245701456351951375822437150498210736772544129294232586897933034489832997390712920734860073023489793224694898428772630633441567894505892316762502270845947013335518352045341099789804120532651991777251332002876261564319481133673382558860161688377277169523947912360245970457385413624103922860198007983894903947028799322571971960979685308052571413830342289584821297194107599072294833116512594968087764937985914974274604950078366537912373443792827337723676066682484594012062411469692373087999128537704475124531414737019678746199055580659722104085165628820835862859976047702213137966014646740166703271738360519407098996115879181921249138877915304004553848357542400 2890023609882305348951751198555474114461362555683924718531638492072485040024408566595413307148618415413216551976896027673673883882741555035092449517400092997444679322537573648113515245523812649037868604195263617886523892674834327197760207857885961894975226300317194112319684310547857823942141801191720496694911316818865544069689197547320186718315697502681997184605955744661555632836843213258556092050386162577277197146602119694276100359751817001528188405337670850028123602172780163339760835086722056678350447319505355877758758813427440750380929591927663424148041027030469152758707281485267537058533996809272877920604677704150105782738962858734701695757415306157940408650540679985761736278162095964579180398090599636533912326652484026382709258933286013359534077008542885199411956476301078472752983996751323695989283589013137079392826485225739312330773970140334451674945652527715264971796314839057401931337610872726742636754598892583988709//13265260372319175647156336063500138292741708174558663437497459894482554508238413332732050793985477807586549286584318237011293989862199779196965793015760593612643522093434116000746419358230742404963013689714424566970083358216989926650207225159984701851300296236698828909091060914484083976309738211488390182956950343173566317744058515311216205258785797925238982022419666350447116339638174087556253379051591312762720911137886256058328292610863540189778936738426404339838738696190350261560188653984020418449204802861564480083559660589374444781632541758107246424058248857046463186145536235783271594065392920892848145601782451071561333884990169124466277165001790118673525359926478654549865679078231635014692674229096661453001362776034906674762513590477227600776011730245782985543866995667696487623061481699998231387136506501824948829025040571287672798737953178381471027125911101358020832657347511722783059628399186688536748305763825355225457962148608 1015841899900896210688986325861021137656823264691977542193369543518683589126091356195625564548980352161346989696826021555221719600477865230834551503768676721975690922941044282695279029436757876799433662518077823353557801395256095824851347447100278000576383151598797030672397500432750829748808681230624687209435435624322849335323597065796836274173945294419989086449461807482557602843073004962432494518094417742455379655172493405938343010646898736184196051444565407501408741901977274914944956962047344920270735191276867763692622031657840519862976439259191039891863129702493170547331583007310052890942593912568610966606953674238357552591714694601219568022539238231641160673138053106716332600518456028087810919346272000788199814745930060686938166535384368908383622698585164084603227968570474240616736463162744371325222539622968001485369967565027307205643386954667493615518813878888512243291040851542979571747740036984963835513993609439980311//707984008485278899510211851814631113293455337549830818581967259979499440041189112225514185766881932445466071157319955720225617676331601807345621402726948600568058464335569258178958514048963302168458300465100048050351362295872082902519510326987263930864630647751227303456203215503509196387283661883386773685658264179339956470951352889764252193139252691259863833254919036672146397774675720737747022543226720126101454072472136064312130898996452954444703971095520601663693579230938459076331008040420943877381505222997570543509677668886734288292076592676067234872349165115449022566031110253510314573851250003176382081575295378307845608521090684458260656377964247571972532997321401239096193510668829479524604566576943326080841279631822096144592435001453172074862750235498113443010158103595258190165174259028548197143026498941021997635209423836737562643904279223348391413942951504608832911795810979689542410339753781633343620659873262154000602854400 -992976359207201232398920064465954642198326315492466936906427842669752466167704222267681080025042380340319404406477804205051504263115271556241318919151596382400630728175247268456549111237221705808982921167884461399429630779642628109912983599161409371569264248626124166580328374537653932967673477815710281416597563465154599018487929705488984047529755746132311688174212699462118257660709703650689139542002884320862004432609366944420777406147361908766257643745158343973484664620842712622156277460107825243594779793976333508104276371658642943733735406501382071903491796882929093599368410757085325754558202388449884983911534790170146694717363252864331170502505202431161230647879307678535513333482847620255458811694354104385329630669406680486575501661395075109534942520266816569448023217332702726234476020362170104120921283193864618198761788556693704416429905147470313450607940756414697489911436428776038106315662225396493755903371050798340261//5086083925768499609105667050759780373530618016374381039653953665876582955445003691902376759977391377518273654327983419473231152034640642407243345802691508485393000518641311161888005150131071356631658188331290305427325343252751036915018390788406517324412212416797335707830994670421332964503875769812362041179177211952375611745094858185214960834808528031545761354804473039790856875464792677705464942266301696174289471751248635523641918496070939862596297812233923845152597909644127478871415700902705925846755604618890101707698251007002414216189699339234530722089927849194184976227342777139283343365032787050651802488612981808181709953063541129801043502627780931612967689832645891406509135687478758099924768591104939778912763347812304462064582035542248583086514011880660900449934803791931342883025561003975465030569237085334757432315763922532904935613813345871907380465771084019689896077085811083714038766923857435252658396132111397203739917324800 50516989648535805109898080846235366561348247345561630060487118249486815807264295419072801921254237836491559007738409703417021165488929529326256411533184076450192300803038363771901966199651704658457203767755293823355079257070303329044301969291623775946986364696538860468866088119147107944197494562011640579613423471438393679937367009470707948007874997382081493223802159228421185194736916165775188593444599009315674280707225107845690718521129933290830688983313388681784922329091977192015708301435907702013573299232321099213468740351550870276378013832860898737636265321857612978610911048584699840074924455791960147731315470195992880016704950050381274234311762531912321569012021263217504489456218409379141578535099932438999822054567296348360524476069556262898486631819243543159787435118000640007006800779412329168828906207079420390146120288121079672786554775855232800667011558029734855055771952154203975325481466405205139236390044179562261//1226918436738208216200401047254397553795649906526047933723045413644248327358307618470010178944943480422159601047467088240973341073853775138113443448292463783027456483018365072691673481338140740387782165053060644382681045052955357699217577005068467216994751981333476228231908210095472277885595134660819864825423606692540047201594888714040961708643520635727091376422756205337325778193445808317411760874188015362405674844899043962643408812322950072362398232178380779582234669762741357433971956897672483208168435452391891484845542737438716117785964056826855485919336527611176027767640032769759978897525379775647094859030303435640435786841376289259350107752289439586822364750667729764477847818279851142082427391701869893227722646454311044870470906217063391411867349673321939605660485348820927534333584563921458781353403931040263148751973470213644716243918662018017668307754178325111545908976373035472535660341114142883297493339350796763111006364800 -97031130626188178313911687547595009846966042439717480251072253351883627517570593466280147620514805683556793750244214734305194002762985821957746376271260846196881781942641865054765180630494208671107549297241782682866522705746576359175242188783413352130050935021951115554604949858092552639874192331654305383565220500095752441102114861818971395500719374681533686886596802439078091773362318458378360085503347147082362696707180939963523159099372180059058469238710041822278559142323455381337917315508263784731332653661354491129308819399547494209728001061477603090708981594863836178400122638499314608570526944597809639908037510341665778429366774777096511140776270084836860693523667223335965308400404356207913367105581862496451585172464956460146870583010643469755208473376431348558167408818661618152216031546832325846752129256682042193298509259304169337205297979518562991567711411102026565927067775424343253269559075564220370899321944798502597131//814004613755949414711866076623872122509150274347917983664616857161429481187357181781284935085472501829174615313128619089329403923362259177995628207785309153503125219369820754591257551527795556668184930959748780245891478799678927317171806998453606704511609087251973592148769647025159698546279390250423943045085589240196114952476317985006448959061855781776028442284843162413800320841433409918224639169074921464985146819824838439942872501121171784372798390767074811762831692720771493323011576494473980223019385630141456732400251899802522747963815062429308303294483452591487513695294269013973484181285474691152045298291195861209445488397124014455885189670564393645875419813670281074650848488891486694083414100421840589161447261256687455042245152142920784593073447083263955931100929279608648104142409104318073289665194717157440041781082035056289012649828945037044813028180908492424005640337233673898051386288131910432936827853689283161562193131846400 -5004638418829611016974441434053505611644487945482958655675170579760653879122444664328189700693850725468011860005507391179196950480305128417202696681918536274798137557801974130419167646808726753023544922183761356007775391376916687823129732911993681735379422408377798694100745792070975012796741669563302544080022077381110727244970877064977290686085226007129219351279025026217706497615918795815402946319051002387046882936922874179145570969149547836525550423573072087369554480227142450712713216712969850253255928088638014583057001445959302112495545006486589458214593780162998735651042025132697381152728655855004702052975492676855070896768246874796248817703268392702722038423065556119739712289832389189947387912906430211504893751101560562556768016452478554804416633173633655522089390864065015754112877965127072244558526438316172341163789121941755406992888616399891369259949252914526913502795134837993984369549701460356360814532130050822586859//84075593909065197763666918712324820165264347585230965448927562711509148291651915489146800806950211456534467309337228262747637963915350713220205730381581227122388520310497918314589981847941325101878255779880155706148415650671062915388637342563283321592748356429781309987196864950955461821681439368588388483529966963776124549082061012535877357273994493892359745212519012080298624687847582245074845360186142123144005774817588946848559601054768916695781993412561717646865245257544473488761759074546608285945664243488788958276082355848147889461051321002088181560932563178463499067119595860598200244076434005658896697476085957495811271102050367690279221468321204977508259323477681613344219092749355433191714132437936586673952299284728281741452550925559893244355003924092990753447044338738921400427854461478862029918470815856636999620581243057457081118761675074248760031079718248043794009800089863031723617363093436758331503346390442392274029337561600 -1295537475749034134014543004392714688195584550794525325332438932318528681221923681154723040193175824071254391887829364535232951603450817499787199028076944616658498469355861908294512182588551187506347960612612864087360997034633885096882723143010666012541786055385255800157928171493582607418091922124023589875438457287990786062628945938648585402916250485044835133003621494308543204711342011044981752249560257567690239345139732868920675296441835492027588468429657742730539852629356245226819696148356781045809842945434416478145462294792665716703842157953108527325089280758762305846424390830364160561152656229783349403366656254120560516046857313102351883840705254135837380949037521144908980574764192634053881975784341995461079369102294243817592825024066167964978876003152867018673231265183742061979377647227651980793949644372740202336907539647592305760348921455773036957223578738869652050235415872701597337597425653539574358060252963661258139//2067313304777014386569818607298722850816889585645505990259344399140138364920272207698501422439295242740760927779374270703058803614888277277449214495962689913658730715859862233882558861022972842331898237358092140307025977903946482075356970154802810678124721491433583726092113389270246853450868292699489379162122131403672672895177950438111616403966617858478802393104363587082667481502053104554221305826222022768216245891618637307791422225069642626978535595598920156857985251354340300502886543478029156121953995251152905987048258793149264121812863650614116325827259562137111145892810841940250118555645650009275035678199862504658909176881584798618121116623655602910159796352178491618160885051152982080211845334404674512156056536524920520742209910204243262458599230687654491253589661662498153915282308836363360735657637376907784233094811517603273682920200495332177302928713418393457792102443768060693463838192081042369363372326829925489681760334848
-35758055142071352943239774934340050910670185832155622519258013167844187137232589776247575741626862381955668411506412066280555982155655883254532440211132678475062325124876545886898837857946188863453396184587301838061272878800904225399854989010742297749236145070347283512636901014709081893473637331379953854060745286784105057327415334905501909533691464863431511591390261364203621495783608979130170027244783353608606463111402691156838535431042781297608461174532044632676031664609516100698461967274005301691393826402873310336529973385373161966279661946119609910349502255156051602184582584437515199746981115348473897551815284471919165521568308980128967968220891699261980583060312414239340926792169826291939035108420946466432285833110836821845771023873705934401843897514569544819554555095210401989825631571515315067670890865881845863473956473813451338319968723127731302798260787965997868414000615001680536844261986242533815126950816784208419//412643328747096953204858547777577259472131664358311822773173516539775535701046303424963272276239847926583673096739049044673131244489318799403293214541442708320996228582463831722471194479336895208361313895975049031870053886492307360341480787722602106046416348941632061644364027202634039610082067018660247404677188457765004065911932340291527981367117001718322654706189144166356142689529246821916473189618264968366953466966518328484698665268748441909318630756262217790529563000033937880485608555098161570248429873454429257066616168661486006548704019112291500224169866631628404237392396472399199326895640245753770212389974514017945337851232837955908019234591441183664394757900530747429488732458787913633768683463264697202710686951095637197815439407911731074751796394617487481922657330354511291660610396557429689335674822343253359429100194044456796393797868378284638561700980145242995128574009258978009159264465408470905911789143961877815321932800 -119529924907839631148253481275153730701496590192673437158298057111264928943684670139231740093451321186636793603245085018791633979514035036948064299246944906523840434990579634524608893625256280315005489299660255019659249036420590583129527735964656697369483357603993395327194004243821880721780642970326056248531326971094021679010242637111206287934970557301830831144333886796593489115020919314658527596837581413629141622476215683363411998537155443804799745735673970148794154800794977840372957781011555807939097506439721335511885263311821004032876877005385589406832930400106016001184701743676292649975545669828136923983399937735256539701605167904892542629649911116732160988436600286455962017105968580662490186441138245497500216606729604720887445092656461206611626220855378927685390816489322373971994202659601487002635269912829346111676983757090773131339472105564732115656087921336420984894318434205281934564684300324753001659332158354632335557//587150868938717610611837825761481530990206755267350676741690847788572084790880590137320281045258853778421033996355069507057274961113760718554223625287763979576024748397903495115005447003655811367215360036540103783921722412883160687796057507081290081942799997362079312369604335559131585836660543787191040884979769288010312424737016251480061544241338596690905761648083592560774001918410984203309575794086828597694204263480211333729285082775927188727920150717234290451878598028097470593647694520604182455948409306987280265993624321169032801809964963063763366310774949410253288567097505518275955802894440760830983493849387178577304942450384535017359808942702185580631450357401514217780939893626646139994593777353458785624650483529413901997685027775221549542544781502682197720794112922996401911184688534262216799102763402539792817022419828565192074698237271829999537266228852027322233576636693141828102639289800066541790498779710302608339942586905600 11065594168743439189137088863309843762707391849379722776081318424888674279796921640680998339837088239834031103605629047797982846253572771913871867369998996270434935434484271518264143139409845893269208043306275203019752175831134864195158193077609091782613764935681080358512085939681372781705430161392071578487079766798458977367571100929126525253925743311875223561797885089278384742181386180767315740610800550135616255616101710341003600194730871684358303587539804151155822940161033308421514657231390670448194869971514218904155770937218019740686811375334332669975782713898145644568826063146519118666691102728083534501269443666882105618889176859856747114009136511235557060403454750486169918090601681219259017008617894252594929987501180250262069439294785851618585990412816107250553148275237530035038367599872346753671901263396573172936749912762726749646551063875907992450766424278683300104530669788696703573134658982747024670655021402856997453//19964438687436886425486124510284489069343707955021399822320591814438627186311993310131849021048377971284104277468037480451780252300969567353292999522047716139430049973395826756976216425430883218171759733683916572363001709691121963185930606428070621515334894001720645515354439503404139763676863528995904957627517238889982752457613150133937432663724445037985090000297156714719740310492235248830481674157913346967305719103842191392132881855814692593312781044454454692064991348781463604354798977567923706696127629724762595443484439014108696159647638097485822377345190587528121852058499351513285007790725131778533998397331448101012040964032027110400751586123095496331392682163596637282406540418743263400039141816366212889132485783330127102485388346872081673408713306389974392958997150670446218830694537675582622489001431190037548404887184806285795182047086723316595191326622058900031353497680201589472832216654294347296109490280004715222261147046400 -3096763615195365153236687405856768579832070429964394593827513084659198331317956356309969905418872705123328907424512573648235857230362484832574177303559693356182415665548400195622525898738468367640344027338181794476549409719893336478494520530471149336830305812939272025834238173857033781867268933802809827669113869829309192371137575670522533827656742355839300480398182578006500076268697933527876924471994470179221933124880526533159959462608356538590854895221395239464963267970252555521606941476385025651000768584434722119677781404319283667164037998966066395549481475866939286096534579856003397718951381590832214126129660818203057678621497405691193406275047409861195232783173079761863441674953327854040188060249815278107548920724966393325240178646323916611718073842060517255431359880098643485151797179236307656012459662862065307970856945077880692851613114881528686503464385797104308845110622390905766331281751362618383202481423037425517287223//8954050751315443561830526842862593347600653017827097820310785428775724293060928999594134285940197520120920768444414809982623443156984850957951910285638400688534377413068028300503833066805751123350034240557236582704806266796468200488889876982989673749627699959771709513636466117276756684009073292754663373495941481642157264477239497835070938549680413599536312865133274786551803529255767509100471030859824136114836615018073222839371597512332889628100782298437822929391148619928486426553127341439213782453213241931556024056402770897827750227601965686722391336239317978506362650648236959153708325994140221602672498281203154473303900372368364159014737086376208330104629617950373091821159333377806353634917555104640246480775919873823562005464696673572128630523807917915903515242110222075695129145566500147498806186317141888731840459591902385619179139148118395407492943309989993416664062043709570412878565249169451014762305106390582114777184124450310400 -992976359207201232398920064465954642198326315492466936906427842669752466167704222267681080025042380340319404406477804205051504263115271556241318919151596382400630728175247268456549111237221705808982921167884461399429630779642628109912983599161409371569264248626124166580328374537653932967673477815710281416597563465154599018487929705488984047529755746132311688174212699462118257660709703650689139542002884320862004432609366944420777406147361908766257643745158343973484664620842712622156277460107825243594779793976333508104276371658642943733735406501382071903491796882929093599368410757085325754558202388449884983911534790170146694717363252864331170502505202431161230647879307678535513333482847620255458811694354104385329630669406680486575501661395075109534942520266816569448023217332702726234476020362170104120921283193864618198761788556693704416429905147470313450607940756414697489911436428776038106315662225396493755903371050798340261//5086083925768499609105667050759780373530618016374381039653953665876582955445003691902376759977391377518273654327983419473231152034640642407243345802691508485393000518641311161888005150131071356631658188331290305427325343252751036915018390788406517324412212416797335707830994670421332964503875769812362041179177211952375611745094858185214960834808528031545761354804473039790856875464792677705464942266301696174289471751248635523641918496070939862596297812233923845152597909644127478871415700902705925846755604618890101707698251007002414216189699339234530722089927849194184976227342777139283343365032787050651802488612981808181709953063541129801043502627780931612967689832645891406509135687478758099924768591104939778912763347812304462064582035542248583086514011880660900449934803791931342883025561003975465030569237085334757432315763922532904935613813345871907380465771084019689896077085811083714038766923857435252658396132111397203739917324800 10525325215713908293199925066499899779789193421862163602181399215643834320367886104914159368147850085835772213583198287422394389832032658051184321713195000322968853393410323511392033525238366140401385954040884457819089046443752043132990286164779987942031870591672278099248380128723839434501742534507350035433244377271916201498138868800150755195368486569715100577702132914660087520752129097808963549768522957950192346086007386852136113021874685392006731849885404480574046534685530143508445961922190852310194821476717431868074671066927046514468806644291039239061099921726617252811705828608334690289562309211666423317452878166480453491043440396769184401245084947785264607883606923528330669970139029594521155564189772453317639833919418166880457935810600630166246260772734157291491885404041057418098259228610778998759902946658952966511799928302268637267538154608925131234754280057961387396445569996844138228065472983450706627040076643879693183//27926863941724580309802812765263449037350964578018238815784126093647483175238764911014843776811532226497998498072248920023776820762525850940980616875285460237144257038808665264729303912064720852553713030977735930463333385719978792947804684547336214423790097340418587177033812451545439950125764655765031964119895459312771195250649505918349905807970100895239962152462455474625508083448787552750007113792823816342570339237655275912270089707081137241639866817739798610186818307769158445389870850492674565156220637603293642281178232819735673224489561596015255629596313383255711970832707864806887566453458780827048727582699896992760702915768777104139530873687979197207421810371534009578664587533119231609879314166519287269476553212705066683710554927320479159528445747885858916934456832984624184469603119368417329236076855793315681745315874886921416418395690901855728478159812844964254384541784235205859072901893024607445785906871211274158858867681280 -26570413000330335937050913974763290330872863942913099014896344175440281505640165925370356021768624965489625671933679810673184421453330644152033399481424127839191200872188074046319100448665641065704007722155528125031004291010554156336568115874295825374834287099727796117986151047481222404535009772016652804148442660010220225749737900822051666249812813574007370395027541958483403211543574648653619263297063973769866181457531894882040432772083607267667368666823937619299515486973396519640410089644522973946833137399053190454707850684776669791618473886571795730892305463129157190182883108180854163568453788702576473880596153362648701579289523923679634106452506762124214402593621430377574432277526696235565686368120920817616474260397196474398643522284488184324142717840583867371944146597523598297956250848140395115439868623862060374060221341237007621887830973858091449743676641387589631525669085786310667049350212696474143668873185995607549361//119387343350872580824407024571501244634675373571027970937477139050342990574145719994588457145869300268278943579258864133101645908759798012772692137141845342513791698840907044006717774224076681644667123207429821102730750223952909339851865026439862316661702666130289460181819548230356755786787643903395511646612553088562096859696526637800945847329072181327150838201776997154024047056743566788006280411464321814864488200240976304524954633497771861708010430645837639058548648265713152354041697885856183766042843225754080320752036945304370003034692875822965217816524239713418168675309826122049444346588536288035633310416042059644052004964911522120196494485016111068061728239338307890948791111704084715132234068061869953077012264984314160072862622314295048406984105572212046869894802961009268388607553335299984082484228558516424539461225365141589055188641578605433239244133199912222187493916127605505047536655592680196830734751874428197029121659337472 6055698851983342632002332668407315551007166185631951250255631964110974419803653569522799590997842500659667725386876230047038388333045356723032179435991976590751877281453276864745048787067206983336551649464328600511925270964976375575420375236446435707517653937774510646239752915553586874079216980046940786728045201610728184102624165078711770136778225964299161785286840771596391249834122531816022972497642327345914026297704439724710729160426363050649537726151701751977763208971994855755853588552967900727250381576339605358106131707422276259855415244336879552486964012420950582502294727866523922136325207430926403436438976773118652540814508765669563283433542479099379301377590344428562090361873651892093416364465034422454824644000151540256128396982235626728793132721917833221395289972476337253345750714374550128601636701368258699084481389535656664005340354518354610768252784569953740455393742427085977008585685416985702598345141919615939068459//17908101502630887123661053685725186695201306035654195640621570857551448586121857999188268571880395040241841536888829619965246886313969701915903820571276801377068754826136056601007666133611502246700068481114473165409612533592936400977779753965979347499255399919543419027272932234553513368018146585509326746991882963284314528954478995670141877099360827199072625730266549573103607058511535018200942061719648272229673230036146445678743195024665779256201564596875645858782297239856972853106254682878427564906426483863112048112805541795655500455203931373444782672478635957012725301296473918307416651988280443205344996562406308946607800744736728318029474172752416660209259235900746183642318666755612707269835110209280492961551839747647124010929393347144257261047615835831807030484220444151390258291133000294997612372634283777463680919183804771238358278296236790814985886619979986833328124087419140825757130498338902029524610212781164229554368248900620800 2499987897495242020573388678907708560084232380917251607546619430239478773792966214783990830675333987510602410245706781981165887125950843855267263990094636508541126393560578855427079171364230746021057717637573748572019581657319682125298052142697380740325419021430330877760624148619646064683959129873243601567845665388516421445285396875137410522670686343618717790465984265560040770698258448035749868628262955611384251208816852730714023559976224747682970898024044329627416792141985832114092175135527518567665286263583872737707348827375361670103242649981244273438159713004406231498012115970175432686588454451510419128315686316832873107648904666211176117970469164507875863822822173971384445815516654636783703360423402053170823822573626024426545601920230255510488435972839784926495724019236807381112108840439505640574178801643005903375358589136797499945318239498128059354804465944877444114564921439938365217428475089909795878634327696422018614087//17908101502630887123661053685725186695201306035654195640621570857551448586121857999188268571880395040241841536888829619965246886313969701915903820571276801377068754826136056601007666133611502246700068481114473165409612533592936400977779753965979347499255399919543419027272932234553513368018146585509326746991882963284314528954478995670141877099360827199072625730266549573103607058511535018200942061719648272229673230036146445678743195024665779256201564596875645858782297239856972853106254682878427564906426483863112048112805541795655500455203931373444782672478635957012725301296473918307416651988280443205344996562406308946607800744736728318029474172752416660209259235900746183642318666755612707269835110209280492961551839747647124010929393347144257261047615835831807030484220444151390258291133000294997612372634283777463680919183804771238358278296236790814985886619979986833328124087419140825757130498338902029524610212781164229554368248900620800 -57063305758701080015012461978008107782596980489906252656934368901945720356885361186466783630559542203635139071995001606218265890117235203770661857334402549256366948121542048521095642484921355199241917332267581733629156623307435029347998791906620765669515898471460307954462973821701486039205941207990753390587652202309704872421300121894193875240297106454065984572966397018754554430809984392942394937189556919400480481587584245073297812664295440036326690709047841158692297554830555183562880038297943593875184193866435688527004490863793497247525626580036026185220009599449226215891842108605064054472121255272627294046523209930007826966836698660802572330752761380076049131620360993866728033377899804967521745351193584947951125739709800299630639829860486532305715994026016947769436999155533780500811454684248142756780198645818326353575190983924630362401592566165262774998167171469391825481189010736273742502763908156247386503835609880707263913//511660042932311060676030105306433905577180172447262732589187738787184245317767371405379102053725572578338329625395131999007053894684848626168680587750765753630535852175315902885933318103185778477144813746127804725988929531226754313650850113313695642835868569129811972207798063844386096229089902443123621342625227522408986541556542733432625059981737919973503592293329987802960201671758143377169773191989950635133520858175612733678377000704736550177187559910732738822351349710199224374464419510812216140183613824660344231794444051304442870148683753526993790642246741628935008608470683380211904342522298377295571330354465969903080021278192237657984976364354761720264549597164176675494819050160363064852431720265156941758623992789917828883696952775550207458503309595194486585263441261468293094032371436999931782075265250784676597690965850606810236522749622594713882474856571052380803545354832595021632299952540057986417434650890406558696235682874880
7925325411486277361744369761356686499505697140775815521512945334162243278250192854580706553889725053884210128350923802716135042811984226099023210192479117071632177307190867769564760583939548775285131242986890184594840689255360032197161532260200998806559592153663595914134802561513423624953157220902475677475856526141660476512505074927140723465974462821466400926528186291726261686981270887652547035811154934777118520852392287554327852500960927381280142649378584016433405954537761734495820777886212171314238784513616187773029440901532250979401229961806969231667118714195381552318910206241046158701124687195356158848738225906792956586589347294291260098592015848597323876562631965587697630182887068845608927349494077139023200576713876915806629365552737264235960693789207627151947499185108612985370969792646203957659401427317648821343786818983437268322711640323188960258737551286571137837031301314489562295778533254941407568231616056385432971//92309801559953026410623988070748385026810855853887606394956550812120869000628134016434374081857706392999183179839327937965190135639019082040741343150911347304478117660495137118596217183564444570618909696466356522729961513365651551431854401886491481954924741853316592924087279559554192618650240131491374984494242078785126437909685544691452974738973336077693947063229636974760861126348118650520319905771382846544707371320342503498676263013741130186606003076678586900939676494108107490238426200404265798486734452902639423261884236060079899253628512234251457074632144108313017016992133599522766247362270325800747404960857262611380416209983135659945743158517611650563191937632712286816075601833055192112552114480827283306968246121892391808914398696619882788905236267174263043733095072945310609748108248943286661714609710193111757315380436965146176692248643251623638590824639107388289299419686292916273868548138670255281495942170949636878186850003200 5762913270051792521290676259447883253945736397200106177555307596123860083981609240787452104965787174258874103603503294922756362819878932801299549182137264880122791570150485110681452930132670682580756377665341869903758842410745032627989162066347498031435553475391774069760143601337110695319761159978179731034409888674621801108397233466894244079325889725593536838916152615036320699608792981558197438402148063812929574568298277415661365727443445503330536179039394254060933070274014403212397521923769693816299296556527275489560538972578185902065625419883401442448519569235213631501819864895970138660937405894587483672401505994339950747797688479294911126901563469678681796143190582649593480220717580811735074123225689726643215433916482240177305701502333557915422244071989847309878403193664853358490813748754275345437025708798790653015863385344103381291992735385331987391019374489687437998034747672635446269808728989926697053499717792145105289//113342414573613209643424390415982194273425987567431617978617537073110434089378848096128282100508829368619250233473605189653461305784618366556353294754916464411827562190734535449415608440579128143671319500724513705124129959448964563150504771936578148729464556452806449539702102750338692202646497376641308525265082046103256512370120225760391627211144475943497631204218668184200044674123639355702164947592710583732109050861686365055336677371302400355706105043516745941660109113018815525988953689103971929787509391538683848815224948073768990222809692236992295395434404791219780387952366571565928177141015463324968332673457651560808865473017267835629583371850738355754805290511051795204548523769700678923007026641015778237669871820551417790692362956609223171187441998935487534710255975641710495513500001867073496029330909983947347589770916273660495432254663233006239788734050549578026101819108486238969180369233557148889938055576988794647900309497600 -905921809603307817221930885299984425248907652831454581378181512194298203860031399392163262159469951682354564448140683467703477363775618103768642504142200189235596889298755345132675745781963494265577951159575438116376774073387472313097924322934548861700895415296835080832695360084695613488614773420916603762821800976738125414464679842853127610179464496941094613476323359606295188984150439517306043393094752722250849073868944624529744989428412796735443344739487824942065901806435510172723209891340230819481407587661885404072059385493735945419299592594907341388481663660712840012182471565455414214947153848236354242258208798203741687250950545487930249554718059456534189335764899414849040037228931901247778101263809669457888386041640169027688604583415986981498663656574406151250488794304087216710694161429816016465560130827845596607491399894888931918137274614281965871784570110618215463185625339788632488876110274272238848972956604122797533//3800530879166147521999374721079199213752399413339175645293202643792752246630275466720770070433021018727046166572332262301622853631996965601847160562664855979853301109112066341470217770291065841829386349981849143762651216806650339766082290739808859825818208811448094021068109557417978219019131278758346083826800289321798499353667019454614150487979802037154631946151644646244398781517728144779486855203660499199845761892221232104996433579088662830263489939914186302797601281803262490048016698403740994250090510157706292044313569990589028110187591547844818054430949905987420479901628590472711513579855781664971349015790812594780942433093533174454472447528102007684477766532416422674515846085656347043683172794838814295745297060196758066835609793536557143685826790286886042123136766585609138007456069672113245410151588238001630076227462812232249210164736161038834016685055175473966070476956523944345740767898748308472964815955255566543796317678400 106636842322960807793285661197324637032846763854027604390984770374053133881147467882928009409767445960614743793763803819201076208347301487224144515088694365605133786854013553811190429093182478383623807164765494867890225625159850790429608759917450930799161351047168174104122919580168975187278883770831762818289734486628116258013460949527730692085237483452846722833336914177770093071896368392670424894493093926092686752657993643984872772773700204980116448404751584933266530426526279999408470638500210684473096496257145487436345449794998928079950194186237369436069528939584248397494234642532110141757627569419532674201737103637124023716332512110896970784460594439496551011912143516007613049641045907128018976931044462664178667109073076778041240792875997794678591146083105134045471675224037793852047871873486345190250390094817165789801690321763861683327350002306762664931869971638973398019839474744721015899928867689737107003415199810019495137//526708867724437856578266284874270196917685471636888107077105025222101429003584058799654957996482207065936515790847929998977849597469697115173641781508141216972610436062825194147284298047397124902943190621013916629694486282145188264052345704881745514683982350574806441978615653957456275529945487809097845499761263626009250851602323402062996385275318447031547815596074987444223737015045147594145354756460243300872742059886660167021858677196052331064751899908107231140655801172263907444301608319953751909012543643032707297435457111636926483976586216866023019778783410500374273567543350538453430940831777741333676369482538498429641198374609656412631593316247548829684095173551358342421137257518020802053973829684720381222112933754327176792040980798360507677871053995053147955418248357393831126209794126323459187430420111101872968211288375624657596420477552671028996665293529024509650708453504141934033249951144177338959123905328359692775536732371200 50516989648535805109898080846235366561348247345561630060487118249486815807264295419072801921254237836491559007738409703417021165488929529326256411533184076450192300803038363771901966199651704658457203767755293823355079257070303329044301969291623775946986364696538860468866088119147107944197494562011640579613423471438393679937367009470707948007874997382081493223802159228421185194736916165775188593444599009315674280707225107845690718521129933290830688983313388681784922329091977192015708301435907702013573299232321099213468740351550870276378013832860898737636265321857612978610911048584699840074924455791960147731315470195992880016704950050381274234311762531912321569012021263217504489456218409379141578535099932438999822054567296348360524476069556262898486631819243543159787435118000640007006800779412329168828906207079420390146120288121079672786554775855232800667011558029734855055771952154203975325481466405205139236390044179562261//1226918436738208216200401047254397553795649906526047933723045413644248327358307618470010178944943480422159601047467088240973341073853775138113443448292463783027456483018365072691673481338140740387782165053060644382681045052955357699217577005068467216994751981333476228231908210095472277885595134660819864825423606692540047201594888714040961708643520635727091376422756205337325778193445808317411760874188015362405674844899043962643408812322950072362398232178380779582234669762741357433971956897672483208168435452391891484845542737438716117785964056826855485919336527611176027767640032769759978897525379775647094859030303435640435786841376289259350107752289439586822364750667729764477847818279851142082427391701869893227722646454311044870470906217063391411867349673321939605660485348820927534333584563921458781353403931040263148751973470213644716243918662018017668307754178325111545908976373035472535660341114142883297493339350796763111006364800 -26570413000330335937050913974763290330872863942913099014896344175440281505640165925370356021768624965489625671933679810673184421453330644152033399481424127839191200872188074046319100448665641065704007722155528125031004291010554156336568115874295825374834287099727796117986151047481222404535009772016652804148442660010220225749737900822051666249812813574007370395027541958483403211543574648653619263297063973769866181457531894882040432772083607267667368666823937619299515486973396519640410089644522973946833137399053190454707850684776669791618473886571795730892305463129157190182883108180854163568453788702576473880596153362648701579289523923679634106452506762124214402593621430377574432277526696235565686368120920817616474260397196474398643522284488184324142717840583867371944146597523598297956250848140395115439868623862060374060221341237007621887830973858091449743676641387589631525669085786310667049350212696474143668873185995607549361//119387343350872580824407024571501244634675373571027970937477139050342990574145719994588457145869300268278943579258864133101645908759798012772692137141845342513791698840907044006717774224076681644667123207429821102730750223952909339851865026439862316661702666130289460181819548230356755786787643903395511646612553088562096859696526637800945847329072181327150838201776997154024047056743566788006280411464321814864488200240976304524954633497771861708010430645837639058548648265713152354041697885856183766042843225754080320752036945304370003034692875822965217816524239713418168675309826122049444346588536288035633310416042059644052004964911522120196494485016111068061728239338307890948791111704084715132234068061869953077012264984314160072862622314295048406984105572212046869894802961009268388607553335299984082484228558516424539461225365141589055188641578605433239244133199912222187493916127605505047536655592680196830734751874428197029121659337472 841940789676634337772688734891713551365043934138077090949532904175465133179031561902207541102061623926213808366886714323127741953932959029282576455144898317514647882582392091103890608327170671339184931960527929418225757212184947240535121584706343706305512377296677084192351328631981242011471002066545301861839352666401535975502526700713572461778304876860924723267114161219277320432469672793404135177125833547461648427785674846972083649601025517137111200289429751958686496118225704347843480691082907245599544154412237797828995114660089324273354117205888182760792697100440797179686423859396522776760761952260872010277141594900558042008460134837534754613187343241455413350549346767213895820633446722544267824575452333233643527156152049671245925214827726074499469028877547412270591663371046806810829503548324213216633463772914986962085000826270205279221569945404740136412156294122954713737467458436293993729383824016821662799729146419604963841//5969367167543629041220351228575062231733768678551398546873856952517149528707285999729422857293465013413947178962943206655082295437989900638634606857092267125689584942045352200335888711203834082233356160371491055136537511197645466992593251321993115833085133306514473009090977411517837789339382195169775582330627654428104842984826331890047292366453609066357541910088849857701202352837178339400314020573216090743224410012048815226247731674888593085400521532291881952927432413285657617702084894292809188302142161287704016037601847265218500151734643791148260890826211985670908433765491306102472217329426814401781665520802102982202600248245576106009824724250805553403086411966915394547439555585204235756611703403093497653850613249215708003643131115714752420349205278610602343494740148050463419430377666764999204124211427925821226973061268257079452759432078930271661962206659995611109374695806380275252376832779634009841536737593721409851456082966873600 -402656539683140415862795977744354712536497564591506712936366057333029104270386593114659592101816458926961268569441896534745293358789169002962671749212894041701947254646209564854984821049987317249944045151785086457043062030349604914158559640478805601683934454513573614769625971719061219135734112798175376374532491186740032902030706014500089620621899683735607220596242044489434533941193217106974918780634551316438032735432070579557712142322391380884449828311837313939778974941727585204563021585367834122790274438448548705431737041965802003588474876026007647534869291384961224409960847483891549493410994579777759826994171688091768711395253016409606052358169593363430896246207194556065093563728173372965963444511200203989263239408626812526852529680712035514905486477380569786825505113063617304049612322449517881835571841342152656345225302635026659530212583060176154253210263463892529224592231816450208016743011394953692128855843290812944403//1949923944101795200747065950100738969425229315728897608952697175256037520265881750782694748680356602813789365950438765240118345635231892630216008337464808512311493339082758776242123925698116533830582369459328524108189518030589764914827934883055242541295230827476417577011425548187447013068177981871660142311833946350644003588249019563386528429808452438923413080386166112053964183200297802504457977103620238700966161807071694869201131862441831365004525761854926596121765814444356800207562574355229482241553406343979970395558094707715102401481264304599823897264659838524904758416427909223368537890709978572010561472387446531642835446944330174001467135534888573629056972550168356232830865282623334850809572104669043223165487777400601482026284118809261461351003466445100939730424699929376116974208732610518032706079516961831846789980814979446685352601942159278635222846252176266695135462480307145661708460184984977082383516200039659141372849401200 -196002583003559501708611478946658832943936177392197666329694300649109623122547512046065415665745840970023468033647430500672247309448320536253673102953820670094246244644906337941538727055345211648375554085957034510931308194955347527150189103851475098627881340938962949029630100782733782323265123619022078706749461549326163304935923254477584214396758029284545076678530034717911296397952160029153155957070286148844785607426471718046914432293736400532652596975298147591119701771650103375954022530227643854088204956738827885536961141243090944772576117885034111473397214095166572833460463568719967576479328809738972701322256760293222528502583817367461538024810815120419758304981349771315612695491119280070395104247794584539648433667709484500115304988206613457057412994830251945707965607431676136289741232953918644991247643658010955063230048421042685391694527363464212352878271089523750022754964184119372030334147635717974158718639410605852131687//2238512687828860890457631710715648336900163254456774455077696357193931073265232249898533571485049380030230192111103702495655860789246212739487977571409600172133594353267007075125958266701437780837508560139309145676201566699117050122222469245747418437406924989942927378409116529319189171002268323188665843373985370410539316119309874458767734637420103399884078216283318696637950882313941877275117757714956034028709153754518305709842899378083222407025195574609455732347787154982121606638281835359803445613303310482889006014100692724456937556900491421680597834059829494626590662662059239788427081498535055400668124570300788618325975093092091039753684271594052082526157404487593272955289833344451588408729388776160061620193979968455890501366174168393032157630951979478975878810527555518923782286391625036874701546579285472182960114897975596404794784787029598851873235827497498354166015510927392603219641312292362753690576276597645528694296031112577600 50737678634274586607724624188259179178087128641642570999155496067405404141401271990588720545460658330063446171519840560935094623007353565534351374717766930962723847862926214418414314261928257857118663168707530641862996706918626742453993925491683026342226635766406819375028867553624041197385466429722986001883193483885697189810710571787952442057030586094743486403989613708748350630062700804947584293225936075464513776260184651606271077092692586492292437467221885968319016374197125169738164262034295406665867211736067080177289812223793113358396090466668673391273077071233089209645190020526409859821757314251440590686997427613642696334936189493576407827332860308817414924202659847577260019618310695494899609061206305565276804651644430088700096900735073888370206668287359355165082482132647056856579860285463713549449130212540842513615281442343675683733732309441790781121459517899672827746693033504575192289895969824800949361771610441084953717//459182089811048387786180863736543248594905282965492195913373611732088425285175846133032527484112693339534398381764862050390945802922300049125738989007097471206891149388104015410452977784910314017950473874730081164349039322895805153276403947845624294852702562039574846853152108578295214564567861166905814025432896494469603306525102453080560951265662235873657070006834604438554027141321410723101078505632006980248031539388370402019056282683737929646193964022452457917494801021973662900160376484062245254010935483669539695200142097324500011671895676242173914678939383513146802597345485084805555179186678030906281963138623306323276942172736623539217286480831196415622031689762722657495350429631095058200900261776422896450047173016592923357163931978057878488400406046969411038056934465420263033105974366538400317247032917370863613312405250544573289187082994636281689400512307354700721130446644636557875140983048769987810518276440108450112006382067200
-385783879202698722444979427772715791486038235738602336954784335377074677004312069000593206016366741792064637836382150433387262286058500046004072431262240834278177074637950078493239889915821665622507190727577061104573838208480770946472503671571176801742649192828741071326698405321106247848007208120586245713180621230339010676329430290351847264174757115471640484344273857360026655726311602538630986988184500865008516725207394928058992953920199936423595871612457857752688789310341724149838767933815833032401149424836139003950016640686071184342518026661731794933686591192243474944663390367380989173644519807154843192038391408502520918297358381412094752890689456148744314617891510077905313913751327391431787620934044537598532634048282662482604259458043303796823514593233201812465049966608567571590119895190832479052660458590331235686959622155645680392179013526786419586221600409767935000799359777424880530618536074176447491162690795033062373//7443101206413502545162532703958930463508439748817205170665657048026370983425543640560377627547961363359036382746811978372920567877792893564382302814329510131782524865393207232339013355615753219742339352084153435332341036406041729417198567733158498544993931803634006245749348393413762829600227176022164067743924756144769130903773481159659965544206495095208905124799064660475314654410446807232311746350643504667362107246943659883101909819063083647631572982907583482453157622550695283917811588893777042770750824548259371617957415542666459042063146871755936272850638386123327224146497887908319472979335180052096839801498881523943391830730144770585816364402500690028786049834059095445685231402997800195276438158470695328990789587550758109280712114357546658789532766347384468197930359165166358391992103198253371725949411378829460066161182365435726632708327843231498705993341640412854581914970548971636380090747673328979472241388680062158922796716800 -1856458829179371221770459104799710721912268821689763281421129927470754760636478341207205185339702091444903102286846950305063394232938703853820453795015287936687290455879111701637983850878018030441270151113009195902051954962366825738392499373561345871806402514388370512946842905570608207897888094519006500806058169577740533608797664123586924083148426834986506597473662849897952825861562085767752612086960887708283547636059682646469509660396900416109861789465902171254429230470112513115134347895974574315930790930237489229737572215977478661997552483604434193187764498380446525995144322591329725983456511530278630060413111532310554302740949117555373653210601382224985701307233433150130617891371602900413998729111860126355778266997741900479766357307272866192849818475304736251395545438987675944436501717928920016910990723937100338136876589206613735313836187248122877490356611653047060748946127685198796125354379998476968312846717166253962257//7916932582949110134244497650630056010256987637336072343334027788484283194571997347121250473864011954129903420375256242248119755222798276709064465327708577089773985334277655438111258237670867483068111618529828985592224815911996640573731102549062487842287975207578876669881932906522331285595997606325962310783325801628786263905605214708285533642511417859890639138048872490319897019677955357294846181131586327245655716196351213827914763494547205683555068345214697550301634500378856256899316835932107676793291991097750684400002449953870689856411994417968515770326541095054255217195611811806992330675632379843211757985148677695228912796081665923089953215186744765786586753271771080301643972924674052727601728651317636145690468500286084885468343654794101353248282862878782948932016111472763155743206454595489660642190222713290751953662159492147815330811775769591063610353660471632771053973218010975135778292811185689445008935800691525001931144518400 90709970833335725185853594604897707327775827064106841041622630098533399352117540283758735430087283064563992476299783903334219600944906039690877172678097552813185026213491391085766917796585012214926860106556725081785557064044236837556068251640702358433369786288288142027078349890726093068973237927626646301453015001807044658994374934746092783998858288765312347813839982193885034413457425055809870534921060936542847249124440544321537762693568447399002850535863623523156785168527214779478822915617874772272695092353750064244009304300484854055066294101475054974794749708736673738766917640937799714847045176193248637498414774046013065976688552988306114395767819820512626197596254381035841923524861882601295099224337666281264910518753015533088476926031888766993038051153363260315755671077589265549979429397978192510855174026545171282650577548502167734403195033796829227704321649395625372757353388646552464695136052357778538745416867785874529//193976468004363981365681195889615436305946708069173813548613759139864695856000888196491248707015684841388649785951512873184290533182804583094895208796230558346083283609753540375512246765215955705636512614838153458147252884965895094049888475709528140934948710689262670760422138349384358575168667860067879973049284163779795809777612847241059749129242828815465882413173054593251882654125659581253908230193003457822957182397790813344127501052477543096387220641843631013337130662113417890905153571543067827541149726098201363858770396720740681483128772147667190265255315226359390618564291096363954593085868255384419542275390311485012085492322746915972250871983802820693658386507362178077779343330474185394819274155181301779138438141345132861747525992398882822408940932526803549400682879858214905505063856489830183518747454831118390389876677800699280535265397805645366564703371787928295015082366317801552523243237205289420719151451611546174415884800 -2661922873568601971348241851891066014101145051834130879122053193957903930423814812260369031340545354241861806579326065496134002212305134940202044631245688025607998534180781638919664230389960778490736372476435943838033780085433428959018482296334978171540055475519805910073380977624385387778726507430647139900033185002486402863140788695553133331569755024244697510681500669002899621677170379831271164060480848760225091551860791693642243835583475264365840618142889040898986463931218842203718036220087537326899323725044329502003392985722948426615699339726949027987704403770674330490716242565320475948621336141379479373365051116871130642953037887916564509966443375544662477055183989032360826515806044121770952733277849028430631217248799130914616547441674987752316044612527676350813983037815180698187118857699229626822919163003992065785882043140381472175657037942809054106487344717218076070835888394505831072717539136355606229469255472554176946337//8954050751315443561830526842862593347600653017827097820310785428775724293060928999594134285940197520120920768444414809982623443156984850957951910285638400688534377413068028300503833066805751123350034240557236582704806266796468200488889876982989673749627699959771709513636466117276756684009073292754663373495941481642157264477239497835070938549680413599536312865133274786551803529255767509100471030859824136114836615018073222839371597512332889628100782298437822929391148619928486426553127341439213782453213241931556024056402770897827750227601965686722391336239317978506362650648236959153708325994140221602672498281203154473303900372368364159014737086376208330104629617950373091821159333377806353634917555104640246480775919873823562005464696673572128630523807917915903515242110222075695129145566500147498806186317141888731840459591902385619179139148118395407492943309989993416664062043709570412878565249169451014762305106390582114777184124450310400 -97031130626188178313911687547595009846966042439717480251072253351883627517570593466280147620514805683556793750244214734305194002762985821957746376271260846196881781942641865054765180630494208671107549297241782682866522705746576359175242188783413352130050935021951115554604949858092552639874192331654305383565220500095752441102114861818971395500719374681533686886596802439078091773362318458378360085503347147082362696707180939963523159099372180059058469238710041822278559142323455381337917315508263784731332653661354491129308819399547494209728001061477603090708981594863836178400122638499314608570526944597809639908037510341665778429366774777096511140776270084836860693523667223335965308400404356207913367105581862496451585172464956460146870583010643469755208473376431348558167408818661618152216031546832325846752129256682042193298509259304169337205297979518562991567711411102026565927067775424343253269559075564220370899321944798502597131//814004613755949414711866076623872122509150274347917983664616857161429481187357181781284935085472501829174615313128619089329403923362259177995628207785309153503125219369820754591257551527795556668184930959748780245891478799678927317171806998453606704511609087251973592148769647025159698546279390250423943045085589240196114952476317985006448959061855781776028442284843162413800320841433409918224639169074921464985146819824838439942872501121171784372798390767074811762831692720771493323011576494473980223019385630141456732400251899802522747963815062429308303294483452591487513695294269013973484181285474691152045298291195861209445488397124014455885189670564393645875419813670281074650848488891486694083414100421840589161447261256687455042245152142920784593073447083263955931100929279608648104142409104318073289665194717157440041781082035056289012649828945037044813028180908492424005640337233673898051386288131910432936827853689283161562193131846400 6055698851983342632002332668407315551007166185631951250255631964110974419803653569522799590997842500659667725386876230047038388333045356723032179435991976590751877281453276864745048787067206983336551649464328600511925270964976375575420375236446435707517653937774510646239752915553586874079216980046940786728045201610728184102624165078711770136778225964299161785286840771596391249834122531816022972497642327345914026297704439724710729160426363050649537726151701751977763208971994855755853588552967900727250381576339605358106131707422276259855415244336879552486964012420950582502294727866523922136325207430926403436438976773118652540814508765669563283433542479099379301377590344428562090361873651892093416364465034422454824644000151540256128396982235626728793132721917833221395289972476337253345750714374550128601636701368258699084481389535656664005340354518354610768252784569953740455393742427085977008585685416985702598345141919615939068459//17908101502630887123661053685725186695201306035654195640621570857551448586121857999188268571880395040241841536888829619965246886313969701915903820571276801377068754826136056601007666133611502246700068481114473165409612533592936400977779753965979347499255399919543419027272932234553513368018146585509326746991882963284314528954478995670141877099360827199072625730266549573103607058511535018200942061719648272229673230036146445678743195024665779256201564596875645858782297239856972853106254682878427564906426483863112048112805541795655500455203931373444782672478635957012725301296473918307416651988280443205344996562406308946607800744736728318029474172752416660209259235900746183642318666755612707269835110209280492961551839747647124010929393347144257261047615835831807030484220444151390258291133000294997612372634283777463680919183804771238358278296236790814985886619979986833328124087419140825757130498338902029524610212781164229554368248900620800 -402656539683140415862795977744354712536497564591506712936366057333029104270386593114659592101816458926961268569441896534745293358789169002962671749212894041701947254646209564854984821049987317249944045151785086457043062030349604914158559640478805601683934454513573614769625971719061219135734112798175376374532491186740032902030706014500089620621899683735607220596242044489434533941193217106974918780634551316438032735432070579557712142322391380884449828311837313939778974941727585204563021585367834122790274438448548705431737041965802003588474876026007647534869291384961224409960847483891549493410994579777759826994171688091768711395253016409606052358169593363430896246207194556065093563728173372965963444511200203989263239408626812526852529680712035514905486477380569786825505113063617304049612322449517881835571841342152656345225302635026659530212583060176154253210263463892529224592231816450208016743011394953692128855843290812944403//1949923944101795200747065950100738969425229315728897608952697175256037520265881750782694748680356602813789365950438765240118345635231892630216008337464808512311493339082758776242123925698116533830582369459328524108189518030589764914827934883055242541295230827476417577011425548187447013068177981871660142311833946350644003588249019563386528429808452438923413080386166112053964183200297802504457977103620238700966161807071694869201131862441831365004525761854926596121765814444356800207562574355229482241553406343979970395558094707715102401481264304599823897264659838524904758416427909223368537890709978572010561472387446531642835446944330174001467135534888573629056972550168356232830865282623334850809572104669043223165487777400601482026284118809261461351003466445100939730424699929376116974208732610518032706079516961831846789980814979446685352601942159278635222846252176266695135462480307145661708460184984977082383516200039659141372849401200 201471233413473844845200908142083328293525591458926897863468818852193475943498752895608514567219046490068959414448360720116301915791115937376879276314120396868268337610805977500294435773703982607269341995661405076943594001003293652640039471009698863412384995665364657425409920915406112593386671149420638943948030448559889317940346121204346692713708179665765334437215422548701794576392687138245627465916243900314975976504348436170308478953480393690687203897820842030490792765677042672048492052883487785016531232319111272076099896335553443463045925438707297807734165705700748821225296735209160373301274310847503485453071143161368208704215847987889534040249452296353542183399262173687779143984741142358124135529026800546805022191007220406223026203646855210633668112215376467585906482744142564696884269935974463472524309770974374490500362091242266171691671076575446864607990776986197883544775845481218744607572882385650141849309073609871995723//511660042932311060676030105306433905577180172447262732589187738787184245317767371405379102053725572578338329625395131999007053894684848626168680587750765753630535852175315902885933318103185778477144813746127804725988929531226754313650850113313695642835868569129811972207798063844386096229089902443123621342625227522408986541556542733432625059981737919973503592293329987802960201671758143377169773191989950635133520858175612733678377000704736550177187559910732738822351349710199224374464419510812216140183613824660344231794444051304442870148683753526993790642246741628935008608470683380211904342522298377295571330354465969903080021278192237657984976364354761720264549597164176675494819050160363064852431720265156941758623992789917828883696952775550207458503309595194486585263441261468293094032371436999931782075265250784676597690965850606810236522749622594713882474856571052380803545354832595021632299952540057986417434650890406558696235682874880 14658217653483102777573613125266356332096071557074623679965207926672086151845564286267408055716141871944599004574124741674780307481513222518621739302473439012686117305647583600926785481505987527470969128705208572138174055211989603707192530709300699259731478085755047034710699102167484397234494545995021492569556465820059489099205886648481275809154612699013126658393142566305363339005499287247402214630506939485159636679213943735607944478605986096994665369314203905829072287765743485397950681128725674229729807194338714928561378473146518442602742084571372162304259094891942227864253797427354773430789704942796108143638349854297802973384999086502344255221856824855707312687464216443355600387771105934978237890992592870901114206448797008766786031396544280475480136144024717022943793075905787319891143782072497290504963047094887026462959945006827937163390416406027013213081604504686765004703713576978466634664300795996921310967847126773663641//173865063132338709938456831900244531021371903258778598452636610267489792098270466011536588076508689711085840163969219611313076566155045649668969131759968945408434512875107345640851127510791283948544354185577409372908859549445984475512424795786207257274324271063528340070610992568480712310855792092323560650406630711498199310237660152137299777663697351447307045924917957020423369500111990467970311278831536623589060485787829569696535874025881352001956937833744134551284439221912357797148103717266287037926470717117592700124325648501509713157319722072279443422122679194298303896082271051528317009594955759275194141382585523753473793638220663281839555075266181167080186756317924113032220065588472886114903982614373718073318832501428388455625178127614148165510833357590359519264276156809614158166339808689297207501303725994793018632852473507168526973749871755485299870096893076051729360072030493453952723284843709024510778764865672131595808241753600 -392760908754823692408901649533549145963636876281724633044654805092537310356424398121756781481334272861502545143363991783119618807067735770382531374663336589053528093320086466610328414512888125183563493223763279648230808203622957897642098446433393325901855506497349227726184479080501858371702893543487602033761795083046418742439570688232372088649523292321896921941373513219150803843014755870833857314721599183471860696742283824299162436073135223847844135692583140091525304499407768410234209065438963306502662330034942956991530354297550151373605229754789859219857862557987472354430919030444211895183204782225788224226128804154755983998650347751883749996367834171810610178791268793219331366846007572547791862504809157776455668961352984129353621448286929209352027079893434099311083648971899950478790463298118383792466129206250295847948821818647650290273210446370166135939519272302701682675040484806716937605727936202686289567518429640888309//5887917640187699202255812489141932170048103250256187946941170757044697874772927173824845823403056071097103908232395074787192795105694460600330041285969686462952081152765430412956654983926188474995912701336338374292162595296050107176649598542159903830102054880665270105958550792225386607929688175409938105208575690706662675967278972766773591023955557191870006815803567178400002320733695550945567010264556393960109561083723967015861645577729994823673044417845025763203122551325652754596828763070336204144805682677334225912479218081754233258327776220103495864697891157985443137036486575146281983228104699393504848450569228652509551453143754173279458876459778615883366508597976716634002520715309126177818546838494326142216616717950723002113888984758920684217529454490155196608324985747621324442259740356731090702822384934231031043624463183047298464013229258857467002012158470107949407886706934350076321058142002968773503275614389028293397418675200
-6347543336875234976935021209574418296590193809371039246598343311124551790190155379604831044171538442662054791766773437386488633876733549650060390880896424126901337420354282483533143150383191666056236959499715133327448318356209801313282478189092962414860517855834339518086894038446948133611057270235549612759396581173539119575567946221581913022135839050527714379661558083115463096770350011610382807907583625895326486334368949526562231593397240883122159455398953978641595427674610200436308284710859177372251862753965161055385913592311679952570449240780790320033802930021468812342765210675130988297249960999174502028557362618580724343857511431273685140871451975980135314635339922304980410056366459800165537279734999415551874510866067313616868084862219932791305973357033268905982087343308666543040759654283648918688882632485945472167028182927199852247983906539721723053690273202347212583287260536656275188030308012179200392806157735319595821//87784811287406309429711047479045032819614245272814684512850837537016904833930676466609159666080367844322752631807988333162974932911616185862273630251356869495435072677137532357880716341232854150490531770168986104949081047024198044008724284146957585780663725095801073663102608992909379254990914634849640916626877271001541808600387233677166064212553074505257969266012497907370622835840857932357559126076707216812123676647776694503643112866008721844125316651351205190109300195377317907383601386658958651502090607172117882905909518606154413996097702811003836629797235083395712261257225089742238490138629623555612728247089749738273533062434942735438598886041258138280682528925226390403522876253003467008995638280786730203685488959054529465340163466393417946311842332508857992569708059565638521034965687720576531238403351850312161368548062604109599403412925445171499444215588170751608451408917356989005541658524029556493187317554726615462589455395200 153513950463499667506971863978477469450482587759190915914542824546704089403082944935624882525001028245826991177802704691959895606489289199400198134498404475959899203382310694557854692847644118581354418074327892024117368865315168268553451786137574283583744956670625716308406472198905149413158254377236197272904582021629198489482519352668853682586418380859689205805670107564282464314563774763916157185207173795130081808887811380110676779278040048013581408437223283650813003510541168193788079781285766239445677590792323170624274444752191693314614639920305050465640439892888613192765265104662166371338840456658877047513672489680716425946973939372762299411803945108064756529209050806896050359640524391739243525673885458709010349113989322993315762826305044879956098075657603949334842872546137023344491228402099172667896601717070545775239536023128872223929865348767834511981941463133481495469711101780773631008528836417830755268125201133710267//30612139320736559185745390915769549906327018864366146394224907448805895019011723075535501832274179555968959892117657470026063053528153336608382599267139831413792743292540267694030198518994020934530031591648672077623269288193053676885093596523041619656846837469304989790210140571886347637637857411127054268362193099631306887101673496872037396751044149058243804667122306962570268476088094048206738567042133798683202102625891360134603752178915861976412930934830163861166320068131577526677358432270816350267395698911302646346676139821633334111459711749478260978595958900876453506489699005653703678612445202060418797542574887088218462811515774902614485765388746427708135445984181510499690028642073003880060017451761526430003144867772861557144262131870525232560027069797960735870462297694684202207064957769226687816468861158057574220827016702971552612472199642418779293367487156980048075363109642437191676065536584665854034551762673896674133758804480 198459275189282447356358569378284365680489603338302288507655182713228294340706724365453979891861895624974284481641587678854963000621099325628175063688767341968058617674984088847651930577399801701769464449078520608601505571682755206914338114020602001826347549405519561006466501205948780575520066257576969452666103097419642766779911896244953962354697481193821290788577312458166030870901945277091515732756042868207334175058383573528410265001143391307889172672551465029324347374616069057290095970547360164023825504822079296656893121521218860099818320806414754318624329074673139736655073377139273731620853253955973052586999025891757048235163353922050659014652209602190677077045890704291291379096032337328441469766823107264791451468916488326429321357945626845822614148948093210978430720163698187663875326425725459510390081024959664038711461843326244539472197278031817177413546868213000215098905406155744418121933797520092407158435308362159130149//1193873433508725808244070245715012446346753735710279709374771390503429905741457199945884571458693002682789435792588641331016459087597980127726921371418453425137916988409070440067177742240766816446671232074298211027307502239529093398518650264398623166617026661302894601818195482303567557867876439033955116466125530885620968596965266378009458473290721813271508382017769971540240470567435667880062804114643218148644882002409763045249546334977718617080104306458376390585486482657131523540416978858561837660428432257540803207520369453043700030346928758229652178165242397134181686753098261220494443465885362880356333104160420596440520049649115221201964944850161110680617282393383078909487911117040847151322340680618699530770122649843141600728626223142950484069841055722120468698948029610092683886075533352999840824842285585164245394612253651415890551886415786054332392441331999122221874939161276055050475366555926801968307347518744281970291216593374720 -6617225426233190136195095461269809284290638562854223295785037948538630323290975397544741499306848817874809124268002511121518302723812247681386539415753365856362736205884621598278192495402638925214595264812846552380184441418373474852540768098079538903106789205243882380361477841708178542086756189811703764673022462129291080566674754733527726458195657911146513900412718719919930694050155617191686398138670063071871618025543914777888725817947519955696471818043335672550088318629837588898283264191638512695328630533681448931492673206185021708157694234884545405183108696024350584818217261451148922668431890036886798394004579024389066476618010034572334218751129660644276058809225883329626717950519536384670233828354975803024837553059050434601497210730599652249326558423974015751691681397933333220735299222487279373481360400956741114915319932206573581541183975381174306202491822456637011043931454732360211777564700401307623313101245501919852633//47375929901139913025558343083929065331220386337709512276776642480294837529422904759757324264233849312809104594943993703611764249507856354274877832199144977188012578905121842859808640565109794303439334606122944882036011993632106880893597232714231078040358200845352960389610931837443157058249065041029964939131965511334165420514494697540057875924234992590139221508641665537311129784422050312700904925184254688438288968349593771636886759324512643534924774065808586927995495343536965219857816621371501494461445724505587428869855930676337302791544791993240165800208031632308797093376915127797398550233546146045886234292080182398433335303536318301665275589292107566691161999737423766249520282422255839338188122246773790903576295628696095267008977108847241431342899036592082091228096413098916027225219577499993683525487523220803388675089430611741688566921261351362396525449682504850074402347669684724225212958568523887631243949156519125805207007673600 -5004638418829611016974441434053505611644487945482958655675170579760653879122444664328189700693850725468011860005507391179196950480305128417202696681918536274798137557801974130419167646808726753023544922183761356007775391376916687823129732911993681735379422408377798694100745792070975012796741669563302544080022077381110727244970877064977290686085226007129219351279025026217706497615918795815402946319051002387046882936922874179145570969149547836525550423573072087369554480227142450712713216712969850253255928088638014583057001445959302112495545006486589458214593780162998735651042025132697381152728655855004702052975492676855070896768246874796248817703268392702722038423065556119739712289832389189947387912906430211504893751101560562556768016452478554804416633173633655522089390864065015754112877965127072244558526438316172341163789121941755406992888616399891369259949252914526913502795134837993984369549701460356360814532130050822586859//84075593909065197763666918712324820165264347585230965448927562711509148291651915489146800806950211456534467309337228262747637963915350713220205730381581227122388520310497918314589981847941325101878255779880155706148415650671062915388637342563283321592748356429781309987196864950955461821681439368588388483529966963776124549082061012535877357273994493892359745212519012080298624687847582245074845360186142123144005774817588946848559601054768916695781993412561717646865245257544473488761759074546608285945664243488788958276082355848147889461051321002088181560932563178463499067119595860598200244076434005658896697476085957495811271102050367690279221468321204977508259323477681613344219092749355433191714132437936586673952299284728281741452550925559893244355003924092990753447044338738921400427854461478862029918470815856636999620581243057457081118761675074248760031079718248043794009800089863031723617363093436758331503346390442392274029337561600 2499987897495242020573388678907708560084232380917251607546619430239478773792966214783990830675333987510602410245706781981165887125950843855267263990094636508541126393560578855427079171364230746021057717637573748572019581657319682125298052142697380740325419021430330877760624148619646064683959129873243601567845665388516421445285396875137410522670686343618717790465984265560040770698258448035749868628262955611384251208816852730714023559976224747682970898024044329627416792141985832114092175135527518567665286263583872737707348827375361670103242649981244273438159713004406231498012115970175432686588454451510419128315686316832873107648904666211176117970469164507875863822822173971384445815516654636783703360423402053170823822573626024426545601920230255510488435972839784926495724019236807381112108840439505640574178801643005903375358589136797499945318239498128059354804465944877444114564921439938365217428475089909795878634327696422018614087//17908101502630887123661053685725186695201306035654195640621570857551448586121857999188268571880395040241841536888829619965246886313969701915903820571276801377068754826136056601007666133611502246700068481114473165409612533592936400977779753965979347499255399919543419027272932234553513368018146585509326746991882963284314528954478995670141877099360827199072625730266549573103607058511535018200942061719648272229673230036146445678743195024665779256201564596875645858782297239856972853106254682878427564906426483863112048112805541795655500455203931373444782672478635957012725301296473918307416651988280443205344996562406308946607800744736728318029474172752416660209259235900746183642318666755612707269835110209280492961551839747647124010929393347144257261047615835831807030484220444151390258291133000294997612372634283777463680919183804771238358278296236790814985886619979986833328124087419140825757130498338902029524610212781164229554368248900620800 -196002583003559501708611478946658832943936177392197666329694300649109623122547512046065415665745840970023468033647430500672247309448320536253673102953820670094246244644906337941538727055345211648375554085957034510931308194955347527150189103851475098627881340938962949029630100782733782323265123619022078706749461549326163304935923254477584214396758029284545076678530034717911296397952160029153155957070286148844785607426471718046914432293736400532652596975298147591119701771650103375954022530227643854088204956738827885536961141243090944772576117885034111473397214095166572833460463568719967576479328809738972701322256760293222528502583817367461538024810815120419758304981349771315612695491119280070395104247794584539648433667709484500115304988206613457057412994830251945707965607431676136289741232953918644991247643658010955063230048421042685391694527363464212352878271089523750022754964184119372030334147635717974158718639410605852131687//2238512687828860890457631710715648336900163254456774455077696357193931073265232249898533571485049380030230192111103702495655860789246212739487977571409600172133594353267007075125958266701437780837508560139309145676201566699117050122222469245747418437406924989942927378409116529319189171002268323188665843373985370410539316119309874458767734637420103399884078216283318696637950882313941877275117757714956034028709153754518305709842899378083222407025195574609455732347787154982121606638281835359803445613303310482889006014100692724456937556900491421680597834059829494626590662662059239788427081498535055400668124570300788618325975093092091039753684271594052082526157404487593272955289833344451588408729388776160061620193979968455890501366174168393032157630951979478975878810527555518923782286391625036874701546579285472182960114897975596404794784787029598851873235827497498354166015510927392603219641312292362753690576276597645528694296031112577600 14658217653483102777573613125266356332096071557074623679965207926672086151845564286267408055716141871944599004574124741674780307481513222518621739302473439012686117305647583600926785481505987527470969128705208572138174055211989603707192530709300699259731478085755047034710699102167484397234494545995021492569556465820059489099205886648481275809154612699013126658393142566305363339005499287247402214630506939485159636679213943735607944478605986096994665369314203905829072287765743485397950681128725674229729807194338714928561378473146518442602742084571372162304259094891942227864253797427354773430789704942796108143638349854297802973384999086502344255221856824855707312687464216443355600387771105934978237890992592870901114206448797008766786031396544280475480136144024717022943793075905787319891143782072497290504963047094887026462959945006827937163390416406027013213081604504686765004703713576978466634664300795996921310967847126773663641//173865063132338709938456831900244531021371903258778598452636610267489792098270466011536588076508689711085840163969219611313076566155045649668969131759968945408434512875107345640851127510791283948544354185577409372908859549445984475512424795786207257274324271063528340070610992568480712310855792092323560650406630711498199310237660152137299777663697351447307045924917957020423369500111990467970311278831536623589060485787829569696535874025881352001956937833744134551284439221912357797148103717266287037926470717117592700124325648501509713157319722072279443422122679194298303896082271051528317009594955759275194141382585523753473793638220663281839555075266181167080186756317924113032220065588472886114903982614373718073318832501428388455625178127614148165510833357590359519264276156809614158166339808689297207501303725994793018632852473507168526973749871755485299870096893076051729360072030493453952723284843709024510778764865672131595808241753600 979292047065737739355898690295028593855246144501344421990163337913502417289384955623350462029173585052310090507151280947497006924933612520905038066395822815108813376331729343171125895425050598945870769009025858714579851670861132458247780636297335987182020920913064626895889192388588457987961421515542710074269360062263168118203972955992134061403535362284502948369520743948112383332565284453845842935057839920936298453247233019964434681271597724707716936375011843043574099383298564873208436832974004826213931322029547424334860484247690026201026454756821778684154426270470555475887814252747657723514698117640141247037232994278710546802489526115301409355108174040170558331241356202819844827323317799596880458676396076683880748935348303030058923485087256611111302871336747953910654568375392320579531901509049246706328472908464727300779489752505066116938857250716809212303412007485268372027012593111046627257254303696571239721683598278849941837//11938734335087258082440702457150124463467537357102797093747713905034299057414571999458845714586930026827894357925886413310164590875979801277269213714184534251379169884090704400671777422407668164466712320742982110273075022395290933985186502643986231666170266613028946018181954823035675578678764390339551164661255308856209685969652663780094584732907218132715083820177699715402404705674356678800628041146432181486448820024097630452495463349777186170801043064583763905854864826571315235404169788585618376604284322575408032075203694530437000303469287582296521781652423971341816867530982612204944434658853628803563331041604205964405200496491152212019649448501611106806172823933830789094879111170408471513223406806186995307701226498431416007286262231429504840698410557221204686989480296100926838860755333529998408248422855851642453946122536514158905518864157860543323924413319991222218749391612760550504753665559268019683073475187442819702912165933747200 -3333052643825982863242259073579947673033660317997222861787365388432540631215948237681640917522299880985819616823261233436937938911618190197555796899706240652175257966276080425837135347432429645389537820501834879485052643948758819347182041190695095603578928238585140375576628624417356282929237003085444314247510093258020019451378146490505674604709689423341735039983532538827994148151808869482332279409611630654414637413739059155159146497512057982013910040896602550339905824841983382303011453897058507010387595580725927568621981043822046043822366170057724167238925278619569702679339422099045637456323962112633394682411594536143296743138634219907749061330612973340597648488991108361803255981239665403414534108700275831993319164211179013747348987809393702208263395122286806811657294145594669306551905711534934832274661793532554370254408661479402045478148055394651523736044321847345766761317117135945843368818101613577014945378809404547171395479//35816203005261774247322107371450373390402612071308391281243141715102897172243715998376537143760790080483683073777659239930493772627939403831807641142553602754137509652272113202015332267223004493400136962228946330819225067185872801955559507931958694998510799839086838054545864469107026736036293171018653493983765926568629057908957991340283754198721654398145251460533099146207214117023070036401884123439296544459346460072292891357486390049331558512403129193751291717564594479713945706212509365756855129812852967726224096225611083591311000910407862746889565344957271914025450602592947836614833303976560886410689993124812617893215601489473456636058948345504833320418518471801492367284637333511225414539670220418560985923103679495294248021858786694288514522095231671663614060968440888302780516582266000589995224745268567554927361838367609542476716556592473581629971773239959973666656248174838281651514260996677804059049220425562328459108736497801241600
251510861728180428985182435334268146447674601680153272983293208919838867039071732855947397399664263547703674296169481457648531577981757291832375509918266404500175823781943631450313751903243014098276215414276290025926361990192105708516074114531606754743846818986801502503296634977315323479423804298691287171476936526555689037919645133742669435323962829257165479644670498868450419895170500040625325364037737695427556080033630096625746220449909981636788296054869303275474865197974868415020229395983381077240068117688585430112040280898700760678289542424535429864304045778591615813973476471265178808697019892599247159467201721419792312311245105501621886330830598015786659173277703003590127336627384748501756385137268152365204565376068771342991327829198193583063255641285009778001638781716910612336405064617091516781428040403282810525580234653186715906258068729870632130890782130414562275854143644223466813007729855108950979952813833408680827505//716324060105235484946442147429007467808052241426167825624862834302057943444874319967530742875215801609673661475553184798609875452558788076636152822851072055082750193045442264040306645344460089868002739244578926616384501343717456039111190158639173899970215996781736761090917289382140534720725863420373069879675318531372581158179159826805675083974433087962905029210661982924144282340461400728037682468785930889186929201445857827149727800986631170248062583875025834351291889594278914124250187315137102596257059354524481924512221671826220018208157254937791306899145438280509012051858956732296666079531217728213799862496252357864312029789469132721178966910096666408370369436029847345692746670224508290793404408371219718462073589905884960437175733885770290441904633433272281219368817766055610331645320011799904494905371351098547236767352190849534331131849471632599435464799199473333124963496765633030285219933556081180984408511246569182174729956024832 -4231323246273986090274815722363124626204477402111207052725096181125592468710076256942020939018069779056238425241802858463742994441369271959303266600749606896268582621295663404635349416066925370762477017942644999216835231139369567629411152911666026760614531073566971563532521653425217901122865241760948439459679367266884761537578040795121063380407456458191238889967339207531982360050897323575810857163253306870596457710506356020070030026177223856991950391143250606606270983130250159139056738942238745016876412366943935801813024015591780987474327202740247269661270475876498133915541693534545953946716108272066063889958902345828071757912625165602682483669199657405274124910518259421145850795670082891129281847930379721865322109558270484798956940307874092564135957347238261349263489717028139980198095340483754431094605285897198282410310380194882492048337433010335486204492466103954769533284026527120961959875999026916315319912498362572047370533//7163240601052354849464421474290074678080522414261678256248628343020579434448743199675307428752158016096736614755531847986098754525587880766361528228510720550827501930454422640403066453444600898680027392445789266163845013437174560391111901586391738999702159967817367610909172893821405347207258634203730698796753185313725811581791598268056750839744330879629050292106619829241442823404614007280376824687859308891869292014458578271497278009866311702480625838750258343512918895942789141242501873151371025962570593545244819245122216718262200182081572549377913068991454382805090120518589567322966660795312177282137998624962523578643120297894691327211789669100966664083703694360298473456927466702245082907934044083712197184620735899058849604371757338857702904419046334332722812193688177660556103316453200117999044949053713510985472367673521908495343311318494716325994354647991994733331249634967656330302852199335560811809844085112465691821747299560248320 49247866943282571259486411915061869130415378987727442204820847192319371948764401870574897628961343142078651280486069178716403570366152114994743623657156885980460642470976921171427218654474129580383752329584284532430922160485646123403802065949247135850263173232191866659088427680664098908663636685913650053924090393723220474153192015507017181677741458755091929629767622991475887706842120275921023653634646702009180914635856336477299725193581848388424215492509277773977928884861449702698988450200114241675556221129345607800406246663164295049972425822700260778152196951155934022585308691908541594634899607773306768189391694276049236974162355263411889339985284010288700005953869802297303049587743945652267776381020014715054765383088132786502096996490523700627616849924477995999414813647698246284388431280377602108556694135965825445120483534608881209475212368890944833699005117515268975562486266943496046966881771588556896718408963927161072743//77524248929138039496368197773702106905633359461706474634725414967755188684510207788693803341473571602778534791726535151364705135558310397904345543598600871762202401844744833770595957288361481587446183900928455261513474171397993077825886380805105400429677055928759389728454252097634257004407560976230851718579579927637725233569173141429185615148748169692955089741413634515600030556326991420783298968483325853808109220935698899042178333440111598511695084834959505882174446925787761268858245380426093354573274821918233974514309704743097404567982386898029362218522233580141667970980406572759379445836711875347813837932494843924709094133059429948179541873387085109130992363206693435681033189418236828007944200040175294205852120119684519527832871632659122342197471150787043422009612312343680771823086581363626027587161401634041908741055431910122763109507518574956648859826753189754667203841641302276004893932203039088851126462256122205863066012556800 599011284473706681730750975426286028538565592214938849985472744306784118092514302162150080011511073347412550950066392110775638532622611013307647406478438171872807221610548341203156975980549851217211444542039005499173832424695951955699129775611502926123523086826315442515732672967455971609130231512238812056275694981313542145640832300430073148956379052645639558066579198825790155637660327022897683906235309676079269198566713209062849870041069372565406493144286864876875549634355701238906112740484249827864803038898412138252042591262111461258531411021096746211793291147909273172738354648776937519712263947411719279258146631924058736110137918583593983004042037729273752097862112927085785025287606868002926145758973573947829594380684088521624186246097749613754679609905523254798126630792683781422630801488557838567173782166369910619402751675545264322685382665700331331837739129331996435532132176972352995795313113673497262217903452726727873361//5969367167543629041220351228575062231733768678551398546873856952517149528707285999729422857293465013413947178962943206655082295437989900638634606857092267125689584942045352200335888711203834082233356160371491055136537511197645466992593251321993115833085133306514473009090977411517837789339382195169775582330627654428104842984826331890047292366453609066357541910088849857701202352837178339400314020573216090743224410012048815226247731674888593085400521532291881952927432413285657617702084894292809188302142161287704016037601847265218500151734643791148260890826211985670908433765491306102472217329426814401781665520802102982202600248245576106009824724250805553403086411966915394547439555585204235756611703403093497653850613249215708003643131115714752420349205278610602343494740148050463419430377666764999204124211427925821226973061268257079452759432078930271661962206659995611109374695806380275252376832779634009841536737593721409851456082966873600 -1295537475749034134014543004392714688195584550794525325332438932318528681221923681154723040193175824071254391887829364535232951603450817499787199028076944616658498469355861908294512182588551187506347960612612864087360997034633885096882723143010666012541786055385255800157928171493582607418091922124023589875438457287990786062628945938648585402916250485044835133003621494308543204711342011044981752249560257567690239345139732868920675296441835492027588468429657742730539852629356245226819696148356781045809842945434416478145462294792665716703842157953108527325089280758762305846424390830364160561152656229783349403366656254120560516046857313102351883840705254135837380949037521144908980574764192634053881975784341995461079369102294243817592825024066167964978876003152867018673231265183742061979377647227651980793949644372740202336907539647592305760348921455773036957223578738869652050235415872701597337597425653539574358060252963661258139//2067313304777014386569818607298722850816889585645505990259344399140138364920272207698501422439295242740760927779374270703058803614888277277449214495962689913658730715859862233882558861022972842331898237358092140307025977903946482075356970154802810678124721491433583726092113389270246853450868292699489379162122131403672672895177950438111616403966617858478802393104363587082667481502053104554221305826222022768216245891618637307791422225069642626978535595598920156857985251354340300502886543478029156121953995251152905987048258793149264121812863650614116325827259562137111145892810841940250118555645650009275035678199862504658909176881584798618121116623655602910159796352178491618160885051152982080211845334404674512156056536524920520742209910204243262458599230687654491253589661662498153915282308836363360735657637376907784233094811517603273682920200495332177302928713418393457792102443768060693463838192081042369363372326829925489681760334848 -57063305758701080015012461978008107782596980489906252656934368901945720356885361186466783630559542203635139071995001606218265890117235203770661857334402549256366948121542048521095642484921355199241917332267581733629156623307435029347998791906620765669515898471460307954462973821701486039205941207990753390587652202309704872421300121894193875240297106454065984572966397018754554430809984392942394937189556919400480481587584245073297812664295440036326690709047841158692297554830555183562880038297943593875184193866435688527004490863793497247525626580036026185220009599449226215891842108605064054472121255272627294046523209930007826966836698660802572330752761380076049131620360993866728033377899804967521745351193584947951125739709800299630639829860486532305715994026016947769436999155533780500811454684248142756780198645818326353575190983924630362401592566165262774998167171469391825481189010736273742502763908156247386503835609880707263913//511660042932311060676030105306433905577180172447262732589187738787184245317767371405379102053725572578338329625395131999007053894684848626168680587750765753630535852175315902885933318103185778477144813746127804725988929531226754313650850113313695642835868569129811972207798063844386096229089902443123621342625227522408986541556542733432625059981737919973503592293329987802960201671758143377169773191989950635133520858175612733678377000704736550177187559910732738822351349710199224374464419510812216140183613824660344231794444051304442870148683753526993790642246741628935008608470683380211904342522298377295571330354465969903080021278192237657984976364354761720264549597164176675494819050160363064852431720265156941758623992789917828883696952775550207458503309595194486585263441261468293094032371436999931782075265250784676597690965850606810236522749622594713882474856571052380803545354832595021632299952540057986417434650890406558696235682874880 50737678634274586607724624188259179178087128641642570999155496067405404141401271990588720545460658330063446171519840560935094623007353565534351374717766930962723847862926214418414314261928257857118663168707530641862996706918626742453993925491683026342226635766406819375028867553624041197385466429722986001883193483885697189810710571787952442057030586094743486403989613708748350630062700804947584293225936075464513776260184651606271077092692586492292437467221885968319016374197125169738164262034295406665867211736067080177289812223793113358396090466668673391273077071233089209645190020526409859821757314251440590686997427613642696334936189493576407827332860308817414924202659847577260019618310695494899609061206305565276804651644430088700096900735073888370206668287359355165082482132647056856579860285463713549449130212540842513615281442343675683733732309441790781121459517899672827746693033504575192289895969824800949361771610441084953717//459182089811048387786180863736543248594905282965492195913373611732088425285175846133032527484112693339534398381764862050390945802922300049125738989007097471206891149388104015410452977784910314017950473874730081164349039322895805153276403947845624294852702562039574846853152108578295214564567861166905814025432896494469603306525102453080560951265662235873657070006834604438554027141321410723101078505632006980248031539388370402019056282683737929646193964022452457917494801021973662900160376484062245254010935483669539695200142097324500011671895676242173914678939383513146802597345485084805555179186678030906281963138623306323276942172736623539217286480831196415622031689762722657495350429631095058200900261776422896450047173016592923357163931978057878488400406046969411038056934465420263033105974366538400317247032917370863613312405250544573289187082994636281689400512307354700721130446644636557875140983048769987810518276440108450112006382067200 -392760908754823692408901649533549145963636876281724633044654805092537310356424398121756781481334272861502545143363991783119618807067735770382531374663336589053528093320086466610328414512888125183563493223763279648230808203622957897642098446433393325901855506497349227726184479080501858371702893543487602033761795083046418742439570688232372088649523292321896921941373513219150803843014755870833857314721599183471860696742283824299162436073135223847844135692583140091525304499407768410234209065438963306502662330034942956991530354297550151373605229754789859219857862557987472354430919030444211895183204782225788224226128804154755983998650347751883749996367834171810610178791268793219331366846007572547791862504809157776455668961352984129353621448286929209352027079893434099311083648971899950478790463298118383792466129206250295847948821818647650290273210446370166135939519272302701682675040484806716937605727936202686289567518429640888309//5887917640187699202255812489141932170048103250256187946941170757044697874772927173824845823403056071097103908232395074787192795105694460600330041285969686462952081152765430412956654983926188474995912701336338374292162595296050107176649598542159903830102054880665270105958550792225386607929688175409938105208575690706662675967278972766773591023955557191870006815803567178400002320733695550945567010264556393960109561083723967015861645577729994823673044417845025763203122551325652754596828763070336204144805682677334225912479218081754233258327776220103495864697891157985443137036486575146281983228104699393504848450569228652509551453143754173279458876459778615883366508597976716634002520715309126177818546838494326142216616717950723002113888984758920684217529454490155196608324985747621324442259740356731090702822384934231031043624463183047298464013229258857467002012158470107949407886706934350076321058142002968773503275614389028293397418675200 -3333052643825982863242259073579947673033660317997222861787365388432540631215948237681640917522299880985819616823261233436937938911618190197555796899706240652175257966276080425837135347432429645389537820501834879485052643948758819347182041190695095603578928238585140375576628624417356282929237003085444314247510093258020019451378146490505674604709689423341735039983532538827994148151808869482332279409611630654414637413739059155159146497512057982013910040896602550339905824841983382303011453897058507010387595580725927568621981043822046043822366170057724167238925278619569702679339422099045637456323962112633394682411594536143296743138634219907749061330612973340597648488991108361803255981239665403414534108700275831993319164211179013747348987809393702208263395122286806811657294145594669306551905711534934832274661793532554370254408661479402045478148055394651523736044321847345766761317117135945843368818101613577014945378809404547171395479//35816203005261774247322107371450373390402612071308391281243141715102897172243715998376537143760790080483683073777659239930493772627939403831807641142553602754137509652272113202015332267223004493400136962228946330819225067185872801955559507931958694998510799839086838054545864469107026736036293171018653493983765926568629057908957991340283754198721654398145251460533099146207214117023070036401884123439296544459346460072292891357486390049331558512403129193751291717564594479713945706212509365756855129812852967726224096225611083591311000910407862746889565344957271914025450602592947836614833303976560886410689993124812617893215601489473456636058948345504833320418518471801492367284637333511225414539670220418560985923103679495294248021858786694288514522095231671663614060968440888302780516582266000589995224745268567554927361838367609542476716556592473581629971773239959973666656248174838281651514260996677804059049220425562328459108736497801241600 10140771987202478727328620702596091921877982892888907476374650901467646495473540665936832302886047166193836875361669956077661916033370228579302983897694003472943743916171542776064548151791847738299788141034849913818151033622228978597444862155167882703170025158117194006679966175703859690401521231921732957930345664850503583965568272039143754825500729376380083743370497497004199481291166931533978238562768907490884914798204855915787480066807699371157369125534189496449064751368198791123545281201870075168515211296452471294468257508411823837210809729132284979800676591844729530611480361723476987883852275380790240665585379755963749751871990223464410361437871950540377267824190376999965866310104855257525886712405823489219679295947543584187527541853623851767149034446224325644026171313180659023785261899715915076823495474417032177784499033033733103506798560050875694169641934483464211313634339799606640341516741469293913806983232833446007881//22441229953171537748948688829229557262157025107336084762683672753823870408674007517779785177794981253435891650236628596447677802398458273077573709989068673404848063691899820302014619215052007827944947971321394944122321470667840101475914478654109458019117042505693507552973599291420442817065346598382614971167773136947762567612129067255816888595690259647960683872514473149252640424199918569174112859297804852418136879744544418143788464943190199569174892978540909597471550425885930893616860504860184918429105869502646676833089651373001880269679111996797973273782751825830482833704854534219820365900100806021735584664669560083468421985885624458683551594927840426327392526191411257697141186410542239686510163169524427270115087403066571442267410209453956467478215333122565201108045669362644433948788220921049639564704616262485815688200256605561852479067965903276924669949849607560561559006790903290422469296164037630983220818021509059591940161529600


==> anc/n8_certificate/R7.txt <==
13 13
16438789905428777448084058449372205704846346631176964332312122362294137258380640852025396990460446106539178119017311869311158654135938697168577706127643175264723222169661302486089610643068223555536314071236848525393788594039573608305786079888849256361471921255979539680410173951871453531431560734768028307170809240100521164620510149325413707481539041809568425259044127744554095021376372447102210123043657206776991790642137110433147791571878398869483594932308187482848847352098103195360873875788439940370555847130382030875345593555043171354870848508678214820268242537885286450757125334671726169546652607005282792915448430314164955678017539669774141671110159036285533730572659102817029970505989895594887196586543501345031243280691093590010228200853192824627167803622760817826639537936645095861343989770646523954595986332649973243665013288004483886479126718596122525428801098246046723621608425317008085068444200688972054981814599929424518678103//2238512687828860890457631710715648336900163254456774455077696357193931073265232249898533571485049380030230192111103702495655860789246212739487977571409600172133594353267007075125958266701437780837508560139309145676201566699117050122222469245747418437406924989942927378409116529319189171002268323188665843373985370410539316119309874458767734637420103399884078216283318696637950882313941877275117757714956034028709153754518305709842899378083222407025195574609455732347787154982121606638281835359803445613303310482889006014100692724456937556900491421680597834059829494626590662662059239788427081498535055400668124570300788618325975093092091039753684271594052082526157404487593272955289833344451588408729388776160061620193979968455890501366174168393032157630951979478975878810527555518923782286391625036874701546579285472182960114897975596404794784787029598851873235827497498354166015510927392603219641312292362753690576276597645528694296031112577600 -86663213986492117951789259301287015995981299035627322948336540160628717618484472341563176491639113916044832231507369848830627876299727409662307642120737502234888234386973999111317789983201070861991121818102894518085931657882370123504110621153386645095689136881619057288168243979165181443965905013375544686406326605786422435702274260337562551782540649891627537711982992493386423999254996446767329437329054558434650283424742539644144629568786197757795477153649053064335248031702063828085866672479877272367357188864046983711885211328443790020058006521134720932109849657200568425891236903144497075209682814234550165272351219344877344662501108277328067833205614250430224426291068627605871465572596774509806758221501280572695826255800252472811829474291329951202955393076035398831378154805979694920669719954232499989574245857444290943362982221838507094390565640674509285718412780315662818780911937937284700131170672095192362454616365056140024943//13414308241671076497124384783314746588165772311351457408705296522510448379117496628605444623131382052615611638118973498101308529074134608176706981701330937361100190881000791461428963395963672094906418337913463045250646092578978577511445508588748574905809288329246006762002196430377163571549173472291630522091298099838437849404104116606847848014502492283949532382222134511688095174915007504270368585557788967962302044970896213991567936348064254124495554005150296523432432389405972174611426728747885816409308227612818013567644600595996629554459873687973619979384746035215524570259531024949375769279610818880408237125397984229668764602799047429235561178091697872815924521273967178758291136146526372486767872815940444165956434267900467423917148574639893079436416356428319873021887973147108807708713857898874616009463882979373543759688243274335848897600177371396993173498112349687886235271475011854499723219729514628857385927176902044610013669588480 -2163125514042258268021541834780849207861727448048999082076343254744833543627430835823119257386547193224527077468758593823189877432135945658531506550718718758827132510610762267557430340576121604706842673753264464945973144296977584482973783616194111583865727732343769455417825329725040144702043155661770492892656527329058211800469451902449863653196875765509423616914961386492083048452845096218502685427280471972991956533815037976070600246528244881610469419777590891161787249465191867721234916593957540775817272367238831427872453490246107815055145705041564339543746002523061595015260581312900457171773919471468316538700727864557500567928473601476934982464637905012393275882088150936751762375984904600172249741837467247452535810946294651340734791717458608039143297372218498440649314625119241974247726990861100853621630005234077289086587204633976186320224721516705476810563078289643235704816182090532864135446419825623711602680305712424370953279//1790810150263088712366105368572518669520130603565419564062157085755144858612185799918826857188039504024184153688882961996524688631396970191590382057127680137706875482613605660100766613361150224670006848111447316540961253359293640097777975396597934749925539991954341902727293223455351336801814658550932674699188296328431452895447899567014187709936082719907262573026654957310360705851153501820094206171964827222967323003614644567874319502466577925620156459687564585878229723985697285310625468287842756490642648386311204811280554179565550045520393137344478267247863595701272530129647391830741665198828044320534499656240630894660780074473672831802947417275241666020925923590074618364231866675561270726983511020928049296155183974764712401092939334714425726104761583583180703048422044415139025829113300029499761237263428377746368091918380477123835827829623679081498588661997998683332812408741914082575713049833890202952461021278116422955436824890062080 92205674062008079216405668187893807014089432980480744377616934831278966340440798934577894233715770657579961745166449210146243634765678847829314422240277393762203972273160386073315145917230252409451698893780794000722458331624512389426269382590430398431922584967172016581408408100697575577929747898701034709046299016498103863609197743817972550136418350943525618631763011240867880400485835386562837497216969891344370950008303515242322715232884505577884739956253508336194803079111035616386577829445144903389831754531966862757082697038659468301439505189070811983583693153041458457603834537389536472377045216206481925454980705896941459909081249055311876629411797817636169940440502828424083445593230939227158045066296830354865681066443351087547237012762915641524204828022561804570402071391393126883707796922948610728111480540367901360968587335562006450142569201926704467120339911261472936681048250526744642248444627344074842634238764996869296673//17128743665835377449699716581277079574558877126402865270800163421856957040766961261777397008015681530599561489133266016226921938129095841143858269317337925755206843449197567289342578798289337395217664735642728996087625570151063032977312055443308797225495360994302648519629777364470122781461641879970661642268658979707617913873246289497983622285376209659562530588490243494121097138700655206313670073380820920353585107638590574537296217144587067676902500810019747354167668330805330323391922221787113883219920118472608367396275028020713056389482478597269041293618972699199163368050190261413119705392903341181582971365285804826980201573158037606914848563130001587957206347107361246908004463659122627709072319664543752234865461260303322822505397749540179111475481430733435705867260109183539223616578670774746640241639678409817007096302060995923824273836668379545658428139626960146655307591983874534440105689468103328096231671717995437163432088857600 -272228284537678873425787196601405115795410253421302423100338739204435736108191501192499456338729358235910782500952418404535856196245804385970660776046989854672902542161532837991049006003227751616887504926882061157234606555153776880967902495079009790555035356031245369670107787514642903410273916835366004319109139791339967885150429884086618072067706561125076682640193223860731264407813006578607804586612811971826469169742284830225755480411187674462832392356899483792994957236855499011290862730202323301481454954279715456206896009007731542605366071887339018545349720806433971944968567633877570125625035445614231286070979707340212468531485404110624837532825817413565518962589367899048376204961674479011042904755203408741156572273313293143174161376430837416099663734411687207366892414997237522701605666922618562041651694508232818858628096785063903603952026729483752054682451082372068510555964089265868084186509824689553378333603132117859//218996728941465883144449286225571472208203173291810188193931563650866505973532634951732949957287304865995895095882541901833397177991527659957884923362339862804136053803833952413042587416296800540341753276394290478484519963200263875349949492236290603719572871295534317704043410212439498195993903370204743944711196385483811446963772132708225141031558748110822664461760504096888774849601343948464668720229123750522411165158016578165002439703538028984529900009713838579530884619398132218831463415177522016088705448668994688441405556167077279855787183582819865411462494230876299230576712009475720647589827959882877177188841046240704320265329986488398158055739602835843708399012073710114872176639496873762647760483596809643723837679128720813893811473818824674710824367051895068433397324279003844044719969341458551894744208755952795046728861019175207275971443496090727228473626099318322573348241394811061696490483147308969175858118845417333534720 28649789561493775746577976732429764681079800745028344564040131416389278650665084437290179916659150660418240115240992864043116952388282241163072977058166196940156036996492987311459200815556670180021214987936820389934276976663550548231768907128574100060327592980515115508688096459545700247953912528222271462124078550554791037665000899558100382757748157872551669595055226574964564637685106874637913938286276068753911256643291609401432491500235562579755119087843109483987077903340536369146938721664222296857458600556445600134777888179862225001370860000266241266339771360916962815841080615347579277622258648496830964930971905786912217342299003646172730144912065740479155239772364698865744317375535495940974123703876545005063674667166206602024020992037537970066762147669968557830519607577311607566497888942500493426591226477283914391582477893395863483284418690464502166928536532312774019408548445808174417916546781971015303387447568859366820279523//23877468670174516164881404914300248926935074714205594187495427810068598114829143998917691429173860053655788715851772826620329181751959602554538427428369068502758339768181408801343554844815336328933424641485964220546150044790581867970373005287972463332340533226057892036363909646071351157357528780679102329322510617712419371939305327560189169465814436265430167640355399430804809411348713357601256082292864362972897640048195260904990926699554372341602086129167527811709729653142630470808339577171236753208568645150816064150407389060874000606938575164593043563304847942683633735061965224409888869317707257607126662083208411928810400992982304424039298897003222213612345647867661578189758222340816943026446813612373990615402452996862832014572524462859009681396821114442409373978960592201853677721510667059996816496845711703284907892245073028317811037728315721086647848826639982444437498783225521101009507331118536039366146950374885639405824331867494400 -434532914797585406201484996091079466861144855766071133979851518096287058390181457104833660863667047513075248309690222805476983221515786281903094108188427202937007782052398884930394641722506181279751018438741431326317566515658703863384629690038284122636770057601311791128774970973023996617578472617763608260250407482681059396401809717869350684675020244280670616299088468713911050997223175336635970149773211920335550873060844712467206243284179795109571032489613837187035089505566748804072006465543078489897171887610232019750508391508992297710844090086829023873455901533688196363678288195498535908404543818618626535233075352699109856625694688195499841182563234388965410738957847637842950780309692776653917837764761163166434322200266805301301183181686967081692355144969144357327781342584077270664392956096646585220801267552275786571164061873864840211416656707411003686974696151819866790381790384493644386350483142825995937524267895315565822391//116950866955956813868806881212899178417641182273660053163242911722784970358346827749800937612280130875048761057233173028344469461642251114552841277200175029401265337640072206373927615566442463651918814570543498223083183892851829557405908597328844718362484244372528450790353843164431107709506263415571113449742909147979196923784352624784600013710111524565372249667046854354962331810687575629067376729597703002316233339011568624840771885875368354326214299408167483159394594219474108428449010173899935117756254588493792967267301497441015513176842000806170009289656398086613716253364727629762720992576525343381844875509592221692132576292158225750396566026138231250346182765066097525827387211465225843394841536060607300973399769780552646601987874920125761704800756478901596933774500859764181278635970614171412978760060628750783222329363622995842339776628485164506030279967216240544183667509676021719230239989152013254038270777346378641987711013228544 -2916522029574432822754714523093784190315929471726063059649117604547939054863388006820713826017366799207409303160997065962906150282983727181882902534786422747560379143811917846132927554110148933171288426307345948208742113800705689571121907497475432391560797984483745560689724478962141494209766496311069660487802797574495219895832736055583808829439184046666509892760619902956162758642802562228586939978234064151186409777661871400460771036238048282205591436562363547112574098299607690184227083946065486729024342856934514398481528272227477606231634443691388658525987341472042778897260526680465790634212139957149397837180519459123380744353498881854767708678322073739362415325724491504002972278313916084469314238142683424083599826372960233670230309498130026797984503619387543205874036007285051203557626380321474780907675211698786478758842644173034826540845825646234490031772658181950925916250171285077407940936132311252300022563010044930925887457//3581620300526177424732210737145037339040261207130839128124314171510289717224371599837653714376079008048368307377765923993049377262793940383180764114255360275413750965227211320201533226722300449340013696222894633081922506718587280195555950793195869499851079983908683805454586446910702673603629317101865349398376592656862905790895799134028375419872165439814525146053309914620721411702307003640188412343929654445934646007229289135748639004933155851240312919375129171756459447971394570621250936575685512981285296772622409622561108359131100091040786274688956534495727191402545060259294783661483330397656088641068999312481261789321560148947345663605894834550483332041851847180149236728463733351122541453967022041856098592310367949529424802185878669428851452209523167166361406096844088830278051658226600058999522474526856755492736183836760954247671655659247358162997177323995997366665624817483828165151426099667780405904922042556232845910873649780124160 -19346306032219596400624952926762151424342825270545743297678790340638065419285927297747873656783128968362751852745595294825947868611463715355419267953513827663430976002348257565595401175045295324740922764955989106255207847394581712490131750148127800610500362994974685788634878600523158754109516475312614986445686436052010084521592908652969726997893594863156710204709186020399594249698570854344582121055026364126108930228609842393806167494945043551489147753278233251198805289468362717890074908363127909052570437506666876229126488781665524697033931825115298664084840973725894502386173388244431763328753873045225681281889235429452971898571744233380699682620176801288130887544325319227579159044482031371362403865946823595212717588175621721504518243799839861974801182987380891091492264738765604944999351305707331148964841284170813698737684243223230423362333100031592725153248666911895857574879001570577728436301094324577108253332854372969911359//161881143526606889253433253656272874080915760774275214830477476678431173659858603382492823248636339346818906548147612383866638520352268491895175779175383515272937896733433280009108846405527703924972370450752299800312881659597165206578800035850660768354851072719036556178738370481839668863440873089349846300491597408219792352130883576679248606547894483155458763663426436819015657026092971915940719201985521104901000949479289904440616452200368626044759905960457815672608336631475460819039590353703300021753007763734346197629880603802535597335176780776901990259693884357177177864826882877355178775035303441404248556496328216466511193172761385925690162013581167549914207782153637818235648965022487749331842804151688071968830189809239539081847623477010235128114041453846843213416681981029516459128885878372859772859970926801931578930475071378425837543920784549739985415773830389453813551072715397294979710719447701961804386104236512809531012419440640 549812910450701942619261046107293204015734597046446465332084450025719248437418081013765396424364048848199018294062398225095105474018023356567336054963270328516061696845213589534813906651348391351974225474098105859548147665662376136647809117105014889830062072414930303097084719290886721618677253225775341869255413916673515980338456139455771107143952074376487805490438082131483976984818400007825049307491376136258579991316012086212842508855924804257097362414575412529032307049901254161655975315718114444988175527822440024043278909479457386524012432602578914693653401601264235132843521260090340428722325287154706239404916635560638656058739465309822086543666133808707385120124711090460039499967727005185166275218989785531916976093762060762776000513383228496154649293011582254542779466030400564766247256949028576884555258973200340098518817984999222982342783902607860670089960683725747886304395507055602406662830016595460730055495296669440327//7461708959429536301525439035718827789667210848189248183592321190646436910884107499661778571616831266767433973703679008318852869297487375798293258571365333907111981177556690250419860889004792602791695200464363818920671888997056833740741564152491394791356416633143091261363721764397297236674227743962219477913284568035131053731032914862559115458067011332946927387611062322126502941046472924250392525716520113429030512515061019032809664593610741356750651915364852441159290516607072022127606117866011485377677701609630020047002309081523125189668304738935326113532764982088635542206864132628090271661783518002227081901002628727753250310306970132512280905313506941753858014958644243184299444481505294695764629253866872067313266561519635004553913894643440525436506598263252929368425185063079274287972083456249005155264284907276533716326585321349315949290098662839577452758324994513886718369757975344065471040974542512301920921992151762314320103708592 -15310870452075477919693140837907512733081867017968683000442426966306369550554546540747736299743801211452472413973149105535221786507037313348998336403894726135976958277800208067518133191356865796847733610079007806473430880830798060050939962880529431245436440707296497548314631815452549960969572920424336095091235964256566897078346385455012503750046028132579155197241227485094264888110122968286172675721871260802780006002266676910070255432945068514291744896807729221611251859167600792762303345210787323413079345496728452705345988535788097342124633604649510946348347174209441430270565092632473296187658359826522321491538122013271178330301626223577397638796080925247063433258117487415309500900717303356613987297247579607283163384039183821080803374041211384557956047534660551486089406640500197356466490105639359167662638871791533734005283415173574825391390963481224147379404312679487814226326726313411473870139813555186980297472832910928646893217//4477025375657721780915263421431296673800326508913548910155392714387862146530464499797067142970098760060460384222207404991311721578492425478975955142819200344267188706534014150251916533402875561675017120278618291352403133398234100244444938491494836874813849979885854756818233058638378342004536646377331686747970740821078632238619748917535469274840206799768156432566637393275901764627883754550235515429912068057418307509036611419685798756166444814050391149218911464695574309964243213276563670719606891226606620965778012028201385448913875113800982843361195668119658989253181325324118479576854162997070110801336249140601577236651950186184182079507368543188104165052314808975186545910579666688903176817458777552320123240387959936911781002732348336786064315261903958957951757621055111037847564572783250073749403093158570944365920229795951192809589569574059197703746471654994996708332031021854785206439282624584725507381152553195291057388592062225155200 1411907705686731664669908158362826879180445877910100710449870014641579289218320776049120710644737106875451464884260811046358573666871571035543012223913850147195400965153897209783544816948018912130281846477946988323434722019777691255545023903326299577610631151066472499461248235287928616651128093799894639299496115406037416658165663235081069193138221983074291994864231418298447597026763651470276775344918029362223732526039477864711314305741768770723586292372339734283607544197823979993088889739748721166314210762021171906374553956535556455962279358122834080105637071581697878337609420849839857769332662249848135856082171812532122203135630208934483312328051190250819143792475782683839961346075064376636130695807977603901559083537054711085393314531897854973049605612408419174733297975522630682111529349392734525301427636127913854036515234237039200355459705943122349519152807196979064993332559746504230271257778046055112711437359390413409863//8547509815705930254118992272883568615333837377557041055126338933262429967721189904749486819106447128568386868033568221449912003490946698605526553580944717559605634425695868552476661838129706937151753943614091362286074832572250534444379096219070149752046011536086591027873244906415375391930384385422982756156259394205269150506284348509106557890035595584546328133293502570540472314783860160229552920097678311427563143027812873064253061284966662731914117103693405338002409039965144253018915187818592000432635992536536983766030925026265974801123527891388238254270573811592494625044555297802000669166890015252237931656777666700844961873270916206922963628782252448044512492524668544188207704435588667630730915916367993776768374081568939328645972601703601103059538612651658984778579055737194801403798341528547276354696871918125973829334194747921178105505035160582297422168118841039712725535430650116702884313985514959501037032530834308002800906342400 62065803637502656877502453101623219090109822254864313891702599970558099814940746624149250022091487901195646271849732455570994392323297900290966415511046395066806501614832960847906760852264511194195536153655033589700720329816110083569343859998088865979829693844199465281630014221860309978083090063950662353812495064275173747391065405018526314589605620634586646715390072776745684370001652470957854152169286074071065560292551253311416093929358137306184608122216690021251178046369182601635213858865043675728585861677901475111501948847257870103429398379148989433587460239088012449830747893320958573275066138039625997097704344392191929155723777974394057060286423947840672742111247729211307944569932456304792746816368337839713444270617396927885724665838006525983793488429023515741991892907507302330404145218666619047435447508263041681766121296974477099579174901643291897300718366277006544591063712836633171366117984675936761070430178545756704840887//35816203005261774247322107371450373390402612071308391281243141715102897172243715998376537143760790080483683073777659239930493772627939403831807641142553602754137509652272113202015332267223004493400136962228946330819225067185872801955559507931958694998510799839086838054545864469107026736036293171018653493983765926568629057908957991340283754198721654398145251460533099146207214117023070036401884123439296544459346460072292891357486390049331558512403129193751291717564594479713945706212509365756855129812852967726224096225611083591311000910407862746889565344957271914025450602592947836614833303976560886410689993124812617893215601489473456636058948345504833320418518471801492367284637333511225414539670220418560985923103679495294248021858786694288514522095231671663614060968440888302780516582266000589995224745268567554927361838367609542476716556592473581629971773239959973666656248174838281651514260996677804059049220425562328459108736497801241600
-86663213986492117951789259301287015995981299035627322948336540160628717618484472341563176491639113916044832231507369848830627876299727409662307642120737502234888234386973999111317789983201070861991121818102894518085931657882370123504110621153386645095689136881619057288168243979165181443965905013375544686406326605786422435702274260337562551782540649891627537711982992493386423999254996446767329437329054558434650283424742539644144629568786197757795477153649053064335248031702063828085866672479877272367357188864046983711885211328443790020058006521134720932109849657200568425891236903144497075209682814234550165272351219344877344662501108277328067833205614250430224426291068627605871465572596774509806758221501280572695826255800252472811829474291329951202955393076035398831378154805979694920669719954232499989574245857444290943362982221838507094390565640674509285718412780315662818780911937937284700131170672095192362454616365056140024943//13414308241671076497124384783314746588165772311351457408705296522510448379117496628605444623131382052615611638118973498101308529074134608176706981701330937361100190881000791461428963395963672094906418337913463045250646092578978577511445508588748574905809288329246006762002196430377163571549173472291630522091298099838437849404104116606847848014502492283949532382222134511688095174915007504270368585557788967962302044970896213991567936348064254124495554005150296523432432389405972174611426728747885816409308227612818013567644600595996629554459873687973619979384746035215524570259531024949375769279610818880408237125397984229668764602799047429235561178091697872815924521273967178758291136146526372486767872815940444165956434267900467423917148574639893079436416356428319873021887973147108807708713857898874616009463882979373543759688243274335848897600177371396993173498112349687886235271475011854499723219729514628857385927176902044610013669588480 295378586855373113517782510461840240192814954470935761960814062768963639944363079477617539581941458162992657683863746219170602708311113502483614946637022634862562942966429001429634163383132523013849562770481117802418028422131679605929408245717706250037350433796499956401108173539483041346864163231680552672965567297404246472653616162353863796931397585765155748130842269207201933478348998831826585035497807888446284269198387787859275992656514629472242995062864958847611188826104893011263403543928473518951910231845635593605906664356389426313549595747618732123625079738455295018534178065675893215344076055337846671564024499996853324834164499411342715510824310907746566207543768623992525426234101144446951599040686221867064422935650387924719571390169963197244502517446281530109980068780286164974760153541899547725905974982489256747279346008089921525982828483664673270309959262042088820071396729066354064182234664034425970362932322923755946446133//35816203005261774247322107371450373390402612071308391281243141715102897172243715998376537143760790080483683073777659239930493772627939403831807641142553602754137509652272113202015332267223004493400136962228946330819225067185872801955559507931958694998510799839086838054545864469107026736036293171018653493983765926568629057908957991340283754198721654398145251460533099146207214117023070036401884123439296544459346460072292891357486390049331558512403129193751291717564594479713945706212509365756855129812852967726224096225611083591311000910407862746889565344957271914025450602592947836614833303976560886410689993124812617893215601489473456636058948345504833320418518471801492367284637333511225414539670220418560985923103679495294248021858786694288514522095231671663614060968440888302780516582266000589995224745268567554927361838367609542476716556592473581629971773239959973666656248174838281651514260996677804059049220425562328459108736497801241600 -54475791414484142508807019914717872665204736379524022849467035835243084064857084630783598089347735270075277331019297941877663007633836403435311635356799084509791685735897388227418518742680919124871027964076357504778041357910292782484279726346009250578658895327300583782772167424818790244961476986874575094277944986929051313904495637830155301163641623103494388314789931399845956656575414065014667555283486046775794192583625165047650412578233434444806647048446964309575409471597182341700474245355143038464106895112918226193433128143121754065284505159980116054330999727338725353865381644457387638374868820405874910409334194250550357726649862233457585313278030247222344407220200368492998878738684903841609340395481828860045453787688443321297684945290419764835554131757974070752139666840682491928526622966289930095480956688969543644968499807531179716352442686141730099841075856469373873292811189572444760787234619946594183462061843419745007//28690368907190614521070257298626247613961172233404625976342468682750888346020514345304637901905135980678555159238742864891640739298248579563480979415004164633158720061033265733475571263591874680929104936799756587293893832527547658201210344392586009638174892295844792884599632576238521172734045184927030657758598401851236888983022457752644901781920591585825800847571543094852840426967135780752452346120308894303870554486774169247854464690528758204870012877791097406850727562366970621266014121817509773092440297841304770139797134376849336893768385418420188517755266848136961452416018273917400149496161804889767273070479385337175090074017269024200911825241616676157188519833352618972325985428782378096298129836529656104111484149269215620813445926229429547920764429994718362575879141867391117805207229658024311894062332513072433309242678237867905420361045596552762910875167021696212520423999435785588659291326274443859280069804874362480791654400 -20043955869128094863037609027220364682723940419002953604292927520772244757775181249881165391381130950645158257237678924651979868394400450949840389982975865319729642048752668713028543574460448747500779297032579375620776091584514601611882468710687454579362828331718344527703037374737758577751235565973593151099042958641249048345193699233172936597387098993279190804214930850407927068600986129645389337272043541266707361973470750203970262883668715412525191382346400179896876777932436817966943532425096280553075432793729050046972977762029096896809529359061975635641849400273646602113587497472265134797005141696021801426609573570137579294673886465380357698469263050737617872529016995012482514387281622523311948572409212314986065607203842362992580866813614332491050865577959188527588873842550659800990368960075625632013648200736827061492376471726748355964048765457411145227418610011425316569304445126720601572584927610259690978281283105514496889177//2809113961197001901750753519329441050227655848730069904411226801184540954685781646931493109314571771018328084217855626661215197853171717947592756168043419823853922325668401035452182922919451332815697016645407555358370593504774337408279177092702642744981239203065634357219283487773100136159709268315188509332060072672049337875212391477669314054801698384168255016512399933035859930746907453835441892034454630937987957652728854224116579611712279099012010132843238566083497606252074173036275244373086676848066899429507772252989104595396941247875126489952122772153511522668662792360231202871751631684436147953779607303906871991624753057997918167534035164353320260424981840925607244492912732040096110944287860424985175366517935646689744942890885230924589374281978954640283455762230657906100432673118902007058448999628907259209989163793538003331507180909213614245487982214898821464051470445085355423648177333072768945807781994161751251694802862572646400 69770034969318900823350494910455687305185957474008621980300241922031261611450057638969073947432574678743983895107657882723965813850998785640228684081543723479168595952920985055547856786905187176328352288763014843528395506290055449212909179236317885867179038449133986738471778503568073369931572819515766559318709888339146994746250775103531536762644473516559042630021303153022890237783432889017811289376079862191939554168759543128550704794304014723227445838959092435846204029720063988756373989067548212187706145995188516578160360334872882115773509671415530189264385070891300225464428050541621846501521129248381304322269753710339617908845878069683726955345543171098434404985963175390470676801899924484885090467549378279882577560420153664906106931940831852855053761294689808391903270427632402987524633022803531990068989614372120313882686858610805555833857024802240781541650448110989690338620627464346238865536634359724466801515159960920419683//29921639937562050331931585105639409682876033476448113016911563671765160544898676690373046903726641671247855533648838128596903736531277697436764946652091564539797418255866427069352825620069343770593263961761859925496428627557120135301219304872145944025489390007591343403964799055227257089420462131176819961557030849263683423482838756341089184794253679530614245163352630865670187232266558092232150479063739803224182506326059224191717953257586932758899857304721212796628733901181241191489147339813579891238807826003528902444119535164002507026238815995730631031710335767773977111606472712293093821200134408028980779552892746777957895981180832611578068793237120568436523368255215010262854915214056319582013550892699236360153449870755428589689880279271941956637620444163420268144060892483525911931717627894732852752939488349981087584267008807415803305423954537702566226599799476747415412009054537720563292394885383507977627757362012079455920215372800 -98856482924104726634999572937151177924377918865465220154007173421098382523329668343974998344307829481972167087215286628256496171890091950487202489198870379202497626060890455421685876548402366089931131591728104779230696926518836936527764791712142375672517825497994332392890425889873982519264945179301030046014117589397371886676364110190276424418539023068895122882729378634339729338726594832280406305398913371660042462936283110263120162268077428933118269485930864623196910154696038876514770866289085865946898750044188326993369794657590501862839836848974625240594870074560754038414670464744371691252793595544592423437794624798897587161006890335676793439675090468652579770315093052307355901852336067423885288050530624379048959404132849976729168987669626880284631913770118611734557627254963800301666918921113316059260945155350715003980180529229377383803824806613204690477978661346074702144089136264396106603128873597563905426731805557389867//446291141829735639132768960306161431851801329187798478327827516916537664289730178290861863653206610101599729278377870483726387457514851828988419637179340370504996818215793966605800808284089124311865437581510302802627005435134796231362808965795156505034214295279763224484391418004398922607706791908323096880911192436028921758799770617176725532985952604863933453709308052611207233586570845157213862702195513494316056223098113358472410876220596843886248852924517360317553169099148264939784299225659540824802225059826101157908253692588576139339437313831128622543173113952443529869200501372096162186791283645604400995910590481268184385499276745243903011046376251609516385328915957874280554415551137210318246301304137987652843874936690815568997877889780002269014637105947616425160939632197930502065542728496071483250078720483064332029551662149411443268070646351288696662304960234092884355411489684516644374623725020361222887936430145404018996147200 694099351415666508717763900355730744183963909153827917770034241045846902169896929291097133329496513787561981573330000744255059672042941214377545596898610527615505142107667201508629330005357460293035397835433899280879340592158282500316263716245779910130446994733449051731509629469654937261921775563886607115325435378408578953339091957858103624191642777840564405328054264928155247820520214798760646206893708778347403704886158746014024287515573019107914971208269172638123734369275542605458914545532737282552438979910846169597235570712824180015601585345490663442988720805637514943747603631723019537100763252301358338928012402782426550792959534602137274077380777888512277602820930246132530059249105528430431914933804437206176976943270660753811365272000272742616336611882509536561737164752918213559279475220344487516270352204279035751322970010401789454997108414452105445619469614155842144959146685171628562825022458788617981577416715640824230271//196792324204735023336934655887089963683530835556639512534302976456609325122218219771299654636048297145514742163613512307310405344109557163911030995288756059088667635452044578033051276193532991721978774517741463356149588281241059351404173120505267554936872526588389220079922332247840806241957654785816777439471241354772687131367901051320240407685283815374424458574357687616523154489137747452757605073842288705820584945452158743722452692578744826991225984581051053393212057580845855528640161350312390823147543778715517012228632327424785719287955289818074534862402592934205772541719493607773809362508576298959835127059409988424261546645458552945378837063213369892409442152755452567498007326984755024943242969332752669907163074149968395724498827990596233637885888305844033302024400485180112728473989014230742993105871250301798691419602250233388552508749854844120724028790988866300309055905704844239089346135592329994775936404188617907190859878028800 33406208167572961030992623592295562277028016648226019142408245401908617193099862350215829020573554320992755331927741668111589920676165031592490598620760181680608957112552046435039727968554766074546656043816752999166158594208304018311860019788490128421273798904991546149314798452777019019639433577583880031844174506649743328550052533707415280631279220985200036164674308826814584030951882182745813386451395967500785778142325362708263263877430035145390781506701523253168137897618773415539821632407757430322347743091420357475802349298311115992893689233803545432486974743798028627203486565701789458363767523571913272761763563871344474373200365312183331070952793893437139159560767263010095914757836104061809704993450760038329357963865936678424228527360888850732903449893504125064419292511831115777384725220207221094317213509522582375758989950824622331937368141070885665781549356476280559250892586354837221644991893644206585543915505552547576774771//14326481202104709698928842948580149356161044828523356512497256686041158868897486399350614857504316032193473229511063695972197509051175761532723056457021441101655003860908845280806132906889201797360054784891578532327690026874349120782223803172783477999404319935634735221818345787642810694414517268407461397593506370627451623163583196536113501679488661759258100584213239658482885646809228014560753649375718617783738584028917156542994556019732623404961251677500516687025837791885578282485003746302742051925141187090489638490244433436524400364163145098755826137982908765610180241037179134645933321590624354564275997249925047157286240595789382654423579338201933328167407388720596946913854933404490165815868088167424394369241471798117699208743514677715405808838092668665445624387376355321112206632906400235998089898107427021970944735347043816990686622636989432651988709295983989466662499269935312660605704398671121623619688170224931383643494599120496640 -11778452578440224377186989127774198421595251276267891000844148918165008315509814782770145869120633801860525538645218153192244367974690540010769995108375569903374972963553513529684257094976230041497325865839649245705183628393972904944191745741799037306833825346675163389714241837902297538795179054940751161476801860737893694286394274168782731832303414690197064620955063837039268689090116059060307417689571791250646000278156660312149611025228455961180821663089724552432316287444998683514261520440609900107757085522208969024238804623295183031199711564072064100862028275264091466314898064224842835404259907575691076710646104581725614317032720933313884810831263544623770920863518474170342581801870682770824436811734113152116495174348023502106148660283896508294225256509120573849816687046277088369110893468555792220068067373431672518617916681179113039282855813007917806021513638155015655949759214165831894420153756136613723472323870344194567099//10405637131104524766798985290950137533527778056742705195015439196717866697339836141306373371226260918211412862805827786150637354046466997045847658670120163496263076598568307147593065737136259295002945079090338852649397172337557467157338613576978121731118768111297744931593801414615638215001828347187290381750077259316859110374479369941976686286671021033743536159364642401570951225166493328414260349633729385374592231281897992840641019770288076267403581985401304973144856037104574580538207253270440188789323930193557262122490146307760314035563004865453098589470445065085836897906144054798034080179128671240758278072287221932950494331630870608965412070164100325513805482801130844649807476325167174474047129697432012179867425768534063922678322688636988530533187586189312626661371553835787483027968042007552360472187265413982382869949915613735245949039068443239387499488657749467360908824764172472839703950225974450624410350250531219961864177164800 1168161101626568273107166632586006522163496094640119410186355661287656701839101806618021338417159080640048496648160394185458233490825058909377292097757685277206680984608435492114438784878094537019591223015934789111621291408086486650783918671864088932139456911605356901180873520849460661022101657742280609637724918759949234785990713715871216618459364558246660289971876101783764159036993027250593583177591284307398752183793135624783539328765740357095162439650229092962344698500783030689540258937835654900629903986290363008799393399824742266884156455524176837715691651112363076659665616389421068486407313215464673183222873772167990655169801713007783064605982380501858404438791103145433070319112379572552740551600646696199542711563945175809850439470520701517674478229737185897390349289548805047869131700038198426588853619886094714607706757621215140788166600199904467621656056797194040398551866982296173473103133174043743279199010240159898331//3051043786119922842433095440109921917574121481498287016035705061342780234452995655368986893582144141790926235094783136547448144869915614944357069694399318745560738534140226016016298855713689794139205806476611834979063384205287741882235242178376241161811977156409135195037555538726214050262909376524291123092577385345312978780897690718143262134655563029060844318982289730488731077350972828724924109671973468307295890627165251840658181280290617472732185807458155866561427249315439620599072268997091330591434787266907240499668718254647840609115585888652318369959730123010942209949139435779438904845094206185423800419525736254639713901479977565044633132762997982828053366709386861511597012821469070154158805726089188680731210451937494507356570976598391219192029276059597415535262023026048259356185876189623922373734437989175173510381430236176566705562013253397220527578154866144190838076057439445567276684272749302244588161305249890033966819814400 26516863152303963037389655599015475581726400144735236305070637509298695364606880918895314587491499299918376890620273603878873703986255448564298467918068732512009575229090179141618907634270438600361968105233604048969283682174004477742051164515517822817399560687969171199044992200533699741939626363702688092751422664282974940649045884338737024914524901830676040221046527874034856845601981530691899843760197962247506685575050865575399235995397107293125555058587891813237729347443390884724006416183420560620116974460205734606186412180437359511344822869990536934233880399957032450761366681025529749874401282316465436005546562148418141826268192499217014208315014262375692350668918235894250074274259459040205441163448290749627301723618156745032733136605134668621883439124304876885659595395077346938680849019679819708960972586836590027457875765984888848982908790065454596687933466906247661129285835727887331363156135721523607844397084459903831623//8547509815705930254118992272883568615333837377557041055126338933262429967721189904749486819106447128568386868033568221449912003490946698605526553580944717559605634425695868552476661838129706937151753943614091362286074832572250534444379096219070149752046011536086591027873244906415375391930384385422982756156259394205269150506284348509106557890035595584546328133293502570540472314783860160229552920097678311427563143027812873064253061284966662731914117103693405338002409039965144253018915187818592000432635992536536983766030925026265974801123527891388238254270573811592494625044555297802000669166890015252237931656777666700844961873270916206922963628782252448044512492524668544188207704435588667630730915916367993776768374081568939328645972601703601103059538612651658984778579055737194801403798341528547276354696871918125973829334194747921178105505035160582297422168118841039712725535430650116702884313985514959501037032530834308002800906342400 7432217826856419195832541925752148975354259001070715048775675381417797652092091894985269911679466591010886347333138789206557589145913526720136112526344906043453147743328196762220990598579066040281656849690596714727094619291534270996147677265706796863150693494680644569193658262741705579351620889716136247931052095907797051789409795234623834314695854408668987955055901347391878487993167655558745222710202118369772040294244468221827824321634967547399560214033966832824768888380222439396107146739476389873124502561278773455653639739894217378394898344708870448227867363737141664959869673048473201948790824262264325277406704172998830460929126650597177481539273204986799972319383697099552580866333153854886879972988013376341972364006999484883335223688839446835497240072507823335604191835616514897074918621128252594622591664411239679675112070184380557784725173401273733573838487420180263383918468430182812093528483051550141761154252830761239986801//14326481202104709698928842948580149356161044828523356512497256686041158868897486399350614857504316032193473229511063695972197509051175761532723056457021441101655003860908845280806132906889201797360054784891578532327690026874349120782223803172783477999404319935634735221818345787642810694414517268407461397593506370627451623163583196536113501679488661759258100584213239658482885646809228014560753649375718617783738584028917156542994556019732623404961251677500516687025837791885578282485003746302742051925141187090489638490244433436524400364163145098755826137982908765610180241037179134645933321590624354564275997249925047157286240595789382654423579338201933328167407388720596946913854933404490165815868088167424394369241471798117699208743514677715405808838092668665445624387376355321112206632906400235998089898107427021970944735347043816990686622636989432651988709295983989466662499269935312660605704398671121623619688170224931383643494599120496640 -4498300397353573329507163481871844450015311060192711874277551307673714827689230341850468644343858590808155517670254709178890381837590591315030312693250907139531148372519667449584550253851594588609244871348447166695815399134748381802516239721045437964719007590726939525830457507266213288809367173312861359352197848416158830342458457727110934167693815565774239967869226864523081434532531644735763326275041951334625555203325870964428930662777400241467065288252895890561423403778578528140256020182928834357044109192550581117982225251097608461865907616321875528340111191130024223029094545766450375798855538357255849421522383132995850854819589529145881210785285799664282663031552798537548523237536679112745493445323199272442950816132103694964851688697581933750286694465429089923977065708286046786586857134926850298584954760838519252260495369851994493521332084346240059395242579685644150195305211592847449659887565240264604193862629926460869330197//1326526037231917564715633606350013829274170817455866343749745989448255450823841333273205079398547780758654928658431823701129398986219977919696579301576059361264352209343411600074641935823074240496301368971442456697008335821698992665020722515998470185130029623669882890909106091448408397630973821148839018295695034317356631774405851531121620525878579792523898202241966635044711633963817408755625337905159131276272091113788625605832829261086354018977893673842640433983873869619035026156018865398402041844920480286156448008355966058937444478163254175810724642405824885704646318614553623578327159406539292089284814560178245107156133388499016912446627716500179011867352535992647865454986567907823163501469267422909666145300136277603490667476251359047722760077601173024578298554386699566769648762306148169999823138713650650182494882902504057128767279873795317838147102712591110135802083265734751172278305962839918668853674830576382535522545796214860800
-2163125514042258268021541834780849207861727448048999082076343254744833543627430835823119257386547193224527077468758593823189877432135945658531506550718718758827132510610762267557430340576121604706842673753264464945973144296977584482973783616194111583865727732343769455417825329725040144702043155661770492892656527329058211800469451902449863653196875765509423616914961386492083048452845096218502685427280471972991956533815037976070600246528244881610469419777590891161787249465191867721234916593957540775817272367238831427872453490246107815055145705041564339543746002523061595015260581312900457171773919471468316538700727864557500567928473601476934982464637905012393275882088150936751762375984904600172249741837467247452535810946294651340734791717458608039143297372218498440649314625119241974247726990861100853621630005234077289086587204633976186320224721516705476810563078289643235704816182090532864135446419825623711602680305712424370953279//1790810150263088712366105368572518669520130603565419564062157085755144858612185799918826857188039504024184153688882961996524688631396970191590382057127680137706875482613605660100766613361150224670006848111447316540961253359293640097777975396597934749925539991954341902727293223455351336801814658550932674699188296328431452895447899567014187709936082719907262573026654957310360705851153501820094206171964827222967323003614644567874319502466577925620156459687564585878229723985697285310625468287842756490642648386311204811280554179565550045520393137344478267247863595701272530129647391830741665198828044320534499656240630894660780074473672831802947417275241666020925923590074618364231866675561270726983511020928049296155183974764712401092939334714425726104761583583180703048422044415139025829113300029499761237263428377746368091918380477123835827829623679081498588661997998683332812408741914082575713049833890202952461021278116422955436824890062080 -54475791414484142508807019914717872665204736379524022849467035835243084064857084630783598089347735270075277331019297941877663007633836403435311635356799084509791685735897388227418518742680919124871027964076357504778041357910292782484279726346009250578658895327300583782772167424818790244961476986874575094277944986929051313904495637830155301163641623103494388314789931399845956656575414065014667555283486046775794192583625165047650412578233434444806647048446964309575409471597182341700474245355143038464106895112918226193433128143121754065284505159980116054330999727338725353865381644457387638374868820405874910409334194250550357726649862233457585313278030247222344407220200368492998878738684903841609340395481828860045453787688443321297684945290419764835554131757974070752139666840682491928526622966289930095480956688969543644968499807531179716352442686141730099841075856469373873292811189572444760787234619946594183462061843419745007//28690368907190614521070257298626247613961172233404625976342468682750888346020514345304637901905135980678555159238742864891640739298248579563480979415004164633158720061033265733475571263591874680929104936799756587293893832527547658201210344392586009638174892295844792884599632576238521172734045184927030657758598401851236888983022457752644901781920591585825800847571543094852840426967135780752452346120308894303870554486774169247854464690528758204870012877791097406850727562366970621266014121817509773092440297841304770139797134376849336893768385418420188517755266848136961452416018273917400149496161804889767273070479385337175090074017269024200911825241616676157188519833352618972325985428782378096298129836529656104111484149269215620813445926229429547920764429994718362575879141867391117805207229658024311894062332513072433309242678237867905420361045596552762910875167021696212520423999435785588659291326274443859280069804874362480791654400 141954609746754975624908752732304378862550466458151804626006472951495936162068681895014154630059196685126838860624419511020786593907108227674580899387263361033772409147460701638666362687597499843736550216541470500117261990338637188791642303619472519944484845751114748439458218878078168496945121705491816566185606284576498280105274629786266317249406000885568948794968590661926557106044141357012815527344355270417320804346488130502273898383856981342111912588024061669256383364644280238311981963241618071579921463218315620036620417465390284491341829401627203019539520345561398669583970765646883848904864061732003087753339426869017744253717099467847184747237930599096694672351995293891906082869933751978830658793243100123105929811448561716580630727999448036758992091945533834569810721228087453284923912054436484190689991598453261934917492261524704161254329231755303200992370815810763378660124163584944983681833686688478729323828478499271989719//20408092880491039457163593943846366604218012576244097596149938299203930012674482050357001221516119703979306594745104980017375369018768891072255066178093220942528495528360178462686799012662680623020021061099114718415512858795369117923395731015361079771231224979536659860140093714590898425091904940751369512241462066420871258067782331248024931167362766038829203111414871308380178984058729365471159044694755865788801401750594240089735834785943907984275287289886775907444213378754385017784905621513877566844930465940868430897784093214422222740973141166318840652397305933917635670993132670435802452408296801373612531695049924725478975207677183268409657176925830951805423630656121006999793352428048669253373344967841017620002096578515241038096174754580350155040018046531973823913641531796456134804709971846151125210979240772038382813884677801981035074981466428279186195578324771320032050242073094958127784043691056443902689701175115931116089172536320 49977170127261712585643946306210873628571790121739391314713645447523846062327375676557041081235781460600217194742388393776518259263746469651988528924851368983442764213194134291071958553746721567012896861157491524044376201711316415430600898055949078874158053324036421944992598942214771432231251611424099908975195647777945655769241632654731275100579238784214609953662096235283897212598286261204583577739083909156785992443501176374047368266658487614197947501719172896472368620860044953890411703067673891495844049522258712108600306400543885213151746241535003250336950138719546125018680325155673274544646892537373190462488340079211316130628908700229501945632431781942120834791908743656570832464418518220584251110938765788233583356781430947273237932070230063244780962140148370939025163225072595004371320949745475846325966948568751826398629404924887605536561558837123366549969944480167917050056356206677262186066464121655133638161293470017657//41395725923916915734611752421595064105918889606985999180831517848283833697108482860764708360073265119633481936602647018290822249530971381485304393870371644913850903708641335624111154183899960695780975783162504499828626488428740604307090732282679674992355425921981054483042786439332451166515020163795881363572945367993653667480288704357048541921628328679166740591105215635659592259754014940103770881733784717624343614098568438315894188206782774815974213569750052550596781701327352977251329861082915957089108450184317304052300391915663737811304545976305964812164920758453622050696009473500613493728796757350126839138032301674399544031799560382169690014048338644635747729525600419877876982612674785503799888372902672657205064053783450381533823031603144330709975753614551366964790125347781206500425906381645284403609007651193474267514559436067008265682487684136280315574695276511221197245584371111821062968947376153960831036866360915042777226240 -34879829105829760133673597634247200172246292593447519878697239046016379121472089923987122485574610754956106903033333599957608397999464228998384845131929491628703194924726049327336310146860248711620161763836966803881473632762022127596540189245820244505459851738069817014472440106560818241731461268130592401787202390017134648472469201635363365273111019203389002623626428434339695344007142489443810782763716972751947055355219959793388402841538381712409364559372113972503351643435470054362250982955036053558554996080179239884578115810719523085891600360693153647048881997096217146967045379582458906402765832189601687953325820376073971675927816777530080868650874244707327845365952233444406986362300788524481386762259795539482159493111061076911425897648373649303746570764329571258387033510534193755789323106384043529843971021191253621271445052700418577947288839838939869393982506409562438502150960742067260702061850100098151951877235738379101//18495824832508683035806852221929209248274475777975133482150381376160318878815086177566625669143085732477031696062925128859899038150231456683478018073582973957543662237391405915374609732470484357648714017742250930992841050823917193725604564611060402860552310126110713044990552015394695202781739128041988989109837148515544470034288548590142236816440025447698699609043516348596613034289105638985340232962256949042445993939570229284487055706805221990160917924855865852098581774317691828653549883992162521179423856321586789950265167766607211198239179542590126533197520364102444580279433187265980446661392862814126686141230034523630689535414045012341642195145355475808551777172169026632596038474167865359498535679016935091003569161317137367932826853232575582765574738729681386212509134406284349790062010748543325070060527086153287792064444561628670925629024679015378555602815037463777105388235719033774344055031585696620420700975357179283273549200 -565469706953647078284145755796925538359406391766314071086194372550849284865347621265396641882350212490515828781093980570147057172533331512026801126728844549236415685695494504658800936301268103311006601477806839877628864555636745220151703678405001022088312700950468654792984498848070561358422828038137208273427398248328914260977513708285226882019902249687457298616562821292403813471041160264201161649455162130998005080489944164312933985141232114970613202007870936953932706834310296216380137039777609240581784360850016565770194255975285725320169076191982898047465231268392603666555916767925756802011472702717247966936345114060722648377007924754808409318879017525596916542930312416300549034676321956492360433301695922974082319066591731248657979003975246837311106446975083102981944868887009040160221069467491266160448674260210394540160709805737190236987341198899364536266374392593061187109970792315700124021985771348330878080889273689844936099//269294759438058452987384265950754687145884301288033017152204073045886444904088090213357422133539775041230699802839543157372133628781499276930884519868824080858176764302797843624175430580624093935339375655856739329467857648014081217710973743849313496229404510068322090635683191497045313804784159180591379654013277643373150811345548807069802663148283115775528206470173677791031685090399022830089354311573658229017642556934533017725461579318282394830098715742490915169658605110631170723402326058322219021149270434031760121997075816476022563236149343961575679285393021909965794004458254410637844390801209672260827015976034721001621063830627493504202619139134085115928710314296935092365694236926506876238121958034293127241381048836798857307208922513447477609738583997470782413296548032351733207385458651052595674776455395149829788258403079266742229748815590839323096039398195290726738708081490839485069631553968451571798649816258108715103281938355200 269804192327454235941210540467284984852483190442285730762753540912893747664285206092457241054348842796626745966334086638611170460823746879872035156561137643566068559350056607452710156378844554339638217231033052566859659224533046165018944044873765706071182626314481170080408810995999533340121501148680911339578725091614275373144732858771871061442065886407204785262056121270405980263657957614241365569813310493636453013401903456224170863319457973327004557325018098531504583395291013242083305928613861680204259400363613238830370408476596836510184607056596145026363330660893699559997583324922423946469050072874983858203907610891783449534691460093992749133787686020376523667740698583715554339249598383524629734435979696196360660539177410200960827647671005161117256218808600447028704164549303462790665360934592679319280931754007564151687033611636101008144585421714315772458719795644135236776026933295509864988760740405181323063435138629589//209764003394190129043851517090406410711459477206528061025442067781939777598728327569540520363355334028855055416644196970717681381950988638639027521545132492158858608537832144429541793157109012611363356752214667026535529380152363857869174488399814712238290931108803672316619705681423877762420028782172441912337849359356211929955278934236017920961667007612132130780655478025402022164970992375024966281279404083261046063027897712618305003597064225527138469366033192948140305176981785706180543759593489843393299875646447612185775752513326439107012610231568784351734288061959040393649344327890350459433396097862821661986180333665635060431693796869516930841961636763841182982397179512918969001425254541750128073379039554563859145554427775357816945716659343995116183753207126553218739336394817685871904009207139928566488021685451252947842874102408111527288191779237240028549904285271431876456157994290758582226149474623971752684173540069662481920 -613816613884447112124393310480862463461858297344931227886712028805299705246897712043679966398425497356835105241001502074093240945174059107304742763531634174809669636775561151135662767385086338351701557398051271102305499556906159007011103005059769088474223453788816955251329490627377252355671953945620223129987562811541898637118995930090782764114125183481308936540634009937114470651758682083590165228662829879687033906316822194618930090187496455072598295289139845307545110825548888773551356636727267981378624566583341927457400894141611922434308330638634684336211710125117759118634464091817246828041602898309900023361178417292211464056605125765021611731846884465328954951978179180260013377409577838290551696758306263329816259566445697752383469202744199575519621271261975072688716882860803123985092570846783311187280596598663717120030147634160621148285337118365974528521520534906534318271590733592850078883556862960824002976010673102967535679//161881143526606889253433253656272874080915760774275214830477476678431173659858603382492823248636339346818906548147612383866638520352268491895175779175383515272937896733433280009108846405527703924972370450752299800312881659597165206578800035850660768354851072719036556178738370481839668863440873089349846300491597408219792352130883576679248606547894483155458763663426436819015657026092971915940719201985521104901000949479289904440616452200368626044759905960457815672608336631475460819039590353703300021753007763734346197629880603802535597335176780776901990259693884357177177864826882877355178775035303441404248556496328216466511193172761385925690162013581167549914207782153637818235648965022487749331842804151688071968830189809239539081847623477010235128114041453846843213416681981029516459128885878372859772859970926801931578930475071378425837543920784549739985415773830389453813551072715397294979710719447701961804386104236512809531012419440640 136637614751801654308428822131353701805555805007614249154645458045070832132648188682749424855334785549686021574617541341022868129058781026936507021324168808557739368600671638879393289910558584876632376918828948012543642081593705656688704886086013328656467766920740975669251133048748771548023492280318627531811203040862640934508967437207605083234129124728866146544864521846140863913590357749913859105447670876468176001344811318951280591206272992126682457696239960199415630522514339616070114470932044792992579202347385599948624320182999449415831109412103967718432514621267788085466922739723958338462857006999629006170232778540892332268971828829059781279102930804659719754423742811815231985842131499558488133783371617349010775974254402402459568278313777942972840294409508261526141284430739937741425738502930946065482433969607880530360777467302673977274288418584222719365041919504316565364693820538084202073228278148808233969888853971502401239//69546025252935483975382732760097812408548761303511439381054644106995916839308186404614635230603475884434336065587687844525230626462018259867587652703987578163373805150042938256340451004316513579417741674230963749163543819778393790204969918314482902909729708425411336028244397027392284924342316836929424260162652284599279724095064060854919911065478940578922818369967182808169347800044796187188124511532614649435624194315131827878614349610352540800782775133497653820513775688764943118859241486906514815170588286847037080049730259400603885262927888828911777368849071677719321558432908420611326803837982303710077656553034209501389517455288265312735822030106472466832074702527169645212888026235389154445961593045749487229327533000571355382250071251045659266204333343036143807705710462723845663266535923475718883000521490397917207453140989402867410789499948702194119948038757230420691744028812197381581089313937483609804311505946268852638323296701440 -14420845288314096712127088452907071333335740409712538660044626056256745231699802447542242487012368609320171796238623011044981129053751500049389891937591424133383359191284855126046363614453094450921879599838582238674916299829526931758887051591262134381700688568009858712784097591748106472863460882277911795903552674305724003333813480449981198057968765669452062644006675843979103426234878211271944786771068014959690801505201094286147244793709985851015196638761059578603804513013451111749945109086605610901992519811325052971068134370381279453236844028231647401415082416194670792497501953395021450620544001758255292328545069443033748722184908003817729764957147103363802137606136631408631970786043833182662371940005395468093180603156287537030032546545122870399129699787997316460370131079201103493410264582886069322621294566696296849144598578053532288368619963756347436471058830944287630165458216957306830141578815021845534677466244022850657907083//71632406010523548494644214742900746780805224142616782562486283430205794344487431996753074287521580160967366147555318479860987545255878807663615282285107205508275019304544226404030664534446008986800273924457892661638450134371745603911119015863917389997021599678173676109091728938214053472072586342037306987967531853137258115817915982680567508397443308796290502921066198292414428234046140072803768246878593088918692920144585782714972780098663117024806258387502583435129188959427891412425018731513710259625705935452448192451222167182622001820815725493779130689914543828050901205185895673229666607953121772821379986249625235786431202978946913272117896691009666640837036943602984734569274667022450829079340440837121971846207358990588496043717573388577029044190463343327228121936881776605561033164532001179990449490537135109854723676735219084953433113184947163259943546479919947333312496349676563303028521993355608118098440851124656918217472995602483200 198057617155032036353486462002497566630440476642001639065491377292568487721329402077536584244145189946322984176050328225225674964786464990945228771925253837066161283847447676873368742096975642515883567908228817773069202043772117035332362998406512265069192745582941963516592690511636121812183719896448477172456893959301466253855584744905824138014646437077276840285326181560575774548044887605981561895436863968298891949748691815206120998861202029922261703265593677504453065402389712991958245513067878337360043952243586652493628369330950320645195238797995934359379464445010934399507717189197388913638080432581386341351724728409625332179521368428067706000669310120616157092671373630650003280516468659611619801882691786277489941123583418187902005259504928655288296328170178655606222506980786748447483390639627535965324236524262700190350828148349980524415037202173543757715360191289698600236015366443474820430271133528134695648955166708844582683//444921776462879183196547917657768613545374062997619767468858903293203691580667279482938349611935280502902895326430549564353959908421607501016243989348491959678726827978535567726898537481031111719256359779241569326946895244545003751000739228968430993770320494895488671485041794647292257590512958646194453341413241323833901340483950202984891356505859060846524862863765206785182784062398385545365020166947783160985670311457054551024675652786727434936684834704984990280305521487129760325621234357228014034942272891008994984169081783742993800129290220458255470123692818807769572703017985548010351602193302936778757678569100843393982627198428032746073892490743271061099608345360153630865060043617707012915158017621875601529238254599928546855388654587434963007394182256690857900229079357798515733941192553912984158326317609377979650166057261397226292628477932691055549978136148741200698735091158778279680260828295702596884725783382962224953248419891200 -7639635387764169451659323263845883431926568907504456345725799226445301534007826445660260938350590315281143969642023927824409137863593575866847128469185315433101859509690498113355578840251234453469330868381732849403896832295388113565409280947614328252978071035300744707457841118697786125682658980698862178109657993927000314517241383133594867632718871783894848826416588569916065209895187682582160390400009993054460754122750480267281181416622924110920609905336802995575604735606661040880393046351800167688029377720402143363074733124080130196481889675265374322206715512704300942852976858936708283744176327915484478534656986511517310420848844615231191348794789748689486431576116576357716558491852749529286953065094208479183655623292211127835045660144918701220541867209592828058856697607627083675600861391971966754201614793431635643677297505902416744387059719222679073951766182828530147322247745476488137796522766758565311415545836456511895577099//5510185077732580653434170364838518983138863395585906350960483340785061103422110153596390329809352320074412780581178344604691349635067600589508867868085169654482693792657248184925435733418923768215405686496760973972188471874749661839316847374147491538232430744474898162237825302939542574774814334002869768305194757933635239678301229436966731415187946830483884840082015253262648325695856928677212942067584083762976378472660444824228675392204855155754327568269429495009937612263683954801924517808746943048131225804034476342401705167894000140062748114906086976147272602157761631168145821017666662150240136370875383557663479675879323306072839482470607437769974356987464380277152671889944205155573140698410803141317074757400566076199115080285967183736694541860804872563632932456683213585043156397271692398460803806964395008450363359748863006534879470244995935635380272806147688256408653565359735638694501691796585239853726219317281301401344076584806400 18336293877439736134194199535559353186922229961264579585022091632014673118606578223793860217972508623943214637183729218346094674764037508584000108189742631709576138781201280148102215132770032401252813841206748226530509385988208063977783918109158118774023612347052532345992450975707873199332786488459977668301225336056889457310997192660789426434216284279821622417391716255028041218868127505294259448570790075513794404176975097606353979745475821847814582585897038607112238144998090816780138707980685764035547424098952757841739092039792167462368944839204886617456224408441608265445832494052481681987262653534069333661463415050321332768345985880941916352940340991138107937361599983324800504520062290160868989572891328399685854818844811042869685035235054991155431751895682409231609729006809983032131459618182170686683818403942129338245909014375217073457039400994308313665699513008176330453474699287597316150619526193055522066953309469335330153871//7163240601052354849464421474290074678080522414261678256248628343020579434448743199675307428752158016096736614755531847986098754525587880766361528228510720550827501930454422640403066453444600898680027392445789266163845013437174560391111901586391738999702159967817367610909172893821405347207258634203730698796753185313725811581791598268056750839744330879629050292106619829241442823404614007280376824687859308891869292014458578271497278009866311702480625838750258343512918895942789141242501873151371025962570593545244819245122216718262200182081572549377913068991454382805090120518589567322966660795312177282137998624962523578643120297894691327211789669100966664083703694360298473456927466702245082907934044083712197184620735899058849604371757338857702904419046334332722812193688177660556103316453200117999044949053713510985472367673521908495343311318494716325994354647991994733331249634967656330302852199335560811809844085112465691821747299560248320
92205674062008079216405668187893807014089432980480744377616934831278966340440798934577894233715770657579961745166449210146243634765678847829314422240277393762203972273160386073315145917230252409451698893780794000722458331624512389426269382590430398431922584967172016581408408100697575577929747898701034709046299016498103863609197743817972550136418350943525618631763011240867880400485835386562837497216969891344370950008303515242322715232884505577884739956253508336194803079111035616386577829445144903389831754531966862757082697038659468301439505189070811983583693153041458457603834537389536472377045216206481925454980705896941459909081249055311876629411797817636169940440502828424083445593230939227158045066296830354865681066443351087547237012762915641524204828022561804570402071391393126883707796922948610728111480540367901360968587335562006450142569201926704467120339911261472936681048250526744642248444627344074842634238764996869296673//17128743665835377449699716581277079574558877126402865270800163421856957040766961261777397008015681530599561489133266016226921938129095841143858269317337925755206843449197567289342578798289337395217664735642728996087625570151063032977312055443308797225495360994302648519629777364470122781461641879970661642268658979707617913873246289497983622285376209659562530588490243494121097138700655206313670073380820920353585107638590574537296217144587067676902500810019747354167668330805330323391922221787113883219920118472608367396275028020713056389482478597269041293618972699199163368050190261413119705392903341181582971365285804826980201573158037606914848563130001587957206347107361246908004463659122627709072319664543752234865461260303322822505397749540179111475481430733435705867260109183539223616578670774746640241639678409817007096302060995923824273836668379545658428139626960146655307591983874534440105689468103328096231671717995437163432088857600 -20043955869128094863037609027220364682723940419002953604292927520772244757775181249881165391381130950645158257237678924651979868394400450949840389982975865319729642048752668713028543574460448747500779297032579375620776091584514601611882468710687454579362828331718344527703037374737758577751235565973593151099042958641249048345193699233172936597387098993279190804214930850407927068600986129645389337272043541266707361973470750203970262883668715412525191382346400179896876777932436817966943532425096280553075432793729050046972977762029096896809529359061975635641849400273646602113587497472265134797005141696021801426609573570137579294673886465380357698469263050737617872529016995012482514387281622523311948572409212314986065607203842362992580866813614332491050865577959188527588873842550659800990368960075625632013648200736827061492376471726748355964048765457411145227418610011425316569304445126720601572584927610259690978281283105514496889177//2809113961197001901750753519329441050227655848730069904411226801184540954685781646931493109314571771018328084217855626661215197853171717947592756168043419823853922325668401035452182922919451332815697016645407555358370593504774337408279177092702642744981239203065634357219283487773100136159709268315188509332060072672049337875212391477669314054801698384168255016512399933035859930746907453835441892034454630937987957652728854224116579611712279099012010132843238566083497606252074173036275244373086676848066899429507772252989104595396941247875126489952122772153511522668662792360231202871751631684436147953779607303906871991624753057997918167534035164353320260424981840925607244492912732040096110944287860424985175366517935646689744942890885230924589374281978954640283455762230657906100432673118902007058448999628907259209989163793538003331507180909213614245487982214898821464051470445085355423648177333072768945807781994161751251694802862572646400 49977170127261712585643946306210873628571790121739391314713645447523846062327375676557041081235781460600217194742388393776518259263746469651988528924851368983442764213194134291071958553746721567012896861157491524044376201711316415430600898055949078874158053324036421944992598942214771432231251611424099908975195647777945655769241632654731275100579238784214609953662096235283897212598286261204583577739083909156785992443501176374047368266658487614197947501719172896472368620860044953890411703067673891495844049522258712108600306400543885213151746241535003250336950138719546125018680325155673274544646892537373190462488340079211316130628908700229501945632431781942120834791908743656570832464418518220584251110938765788233583356781430947273237932070230063244780962140148370939025163225072595004371320949745475846325966948568751826398629404924887605536561558837123366549969944480167917050056356206677262186066464121655133638161293470017657//41395725923916915734611752421595064105918889606985999180831517848283833697108482860764708360073265119633481936602647018290822249530971381485304393870371644913850903708641335624111154183899960695780975783162504499828626488428740604307090732282679674992355425921981054483042786439332451166515020163795881363572945367993653667480288704357048541921628328679166740591105215635659592259754014940103770881733784717624343614098568438315894188206782774815974213569750052550596781701327352977251329861082915957089108450184317304052300391915663737811304545976305964812164920758453622050696009473500613493728796757350126839138032301674399544031799560382169690014048338644635747729525600419877876982612674785503799888372902672657205064053783450381533823031603144330709975753614551366964790125347781206500425906381645284403609007651193474267514559436067008265682487684136280315574695276511221197245584371111821062968947376153960831036866360915042777226240 1114431260734379329954025494695855726990727833272767649016983974722133294782517533736763624394720641133655427628091200984973255886682755285616946046244257524282746669221761760439197755340616008172340064590006900410581385517271044025938541622095290701571832969645065348692828597634884752276758743972808371233113107380133906662585975290169864312191546763617451553812513026742131915839261071472283496845943621396537296577785370632111163705298795411367252960094588825752615442588442848663341706183132402050790285059063347858886154157218716047983510884339165240939155320324475146733416224443370206229454372213918647812854461658489649724220470166188522908485171502043768326303145904407697193907134303958853818633313892720137679990310363462044580721928893781280848729382922498355776449654445309745433856663042841065479151035109984233144450539422379215939822651036872859474805723810098371256521099051974674034499698738425242746884123402806435959179//170553347644103686892010035102144635192393390815754244196395912929061415105922457135126367351241857526112776541798377333002351298228282875389560195916921917876845284058438634295311106034395259492381604582042601575329643177075584771216950037771231880945289523043270657402599354614795365409696634147707873780875075840802995513852180911144208353327245973324501197431109995934320067223919381125723257730663316878377840286058537577892792333568245516725729186636910912940783783236733074791488139836937405380061204608220114743931481350434814290049561251175664596880748913876311669536156894460070634780840766125765190443451488656634360007092730745885994992121451587240088183199054725558498273016720121021617477240088385647252874664263305942961232317591850069152834436531731495528421147087156097698010790478999977260691755083594892199230321950202270078840916540864904627491618857017460267848451610865007210766650846685995472478216963468852898745227624960 -9514258080817472755240949300371538318503310899066491010124055730671507242023321956714934174235550195972314483083052593456874058277517032985835507480361472069017876178801963504303739673183121030892046141230826246170046180973104154058193585382886476812248344953744322227703417531548531470519044785539605459856557244806143904130533627640561456455803995042753638541246433862884055000705217572257792322127688733414404178486769665205803748374194266863220883242501023181594346006422865948741819055202768715895458906008489713093281344939361675260876669223640598516559787197680302119206270485703884035582828193945602617524868958001331871751806224611952169212423482319585318975199215024014192118254962665802034555180574801035437006410655822455719477478221144103135683700004126888276269344611559308526120946236509118228550319563595042374352532693030067754399690508869069825475927426035326018498878415265942426214193895261374017272202065678155979471201//4477025375657721780915263421431296673800326508913548910155392714387862146530464499797067142970098760060460384222207404991311721578492425478975955142819200344267188706534014150251916533402875561675017120278618291352403133398234100244444938491494836874813849979885854756818233058638378342004536646377331686747970740821078632238619748917535469274840206799768156432566637393275901764627883754550235515429912068057418307509036611419685798756166444814050391149218911464695574309964243213276563670719606891226606620965778012028201385448913875113800982843361195668119658989253181325324118479576854162997070110801336249140601577236651950186184182079507368543188104165052314808975186545910579666688903176817458777552320123240387959936911781002732348336786064315261903958957951757621055111037847564572783250073749403093158570944365920229795951192809589569574059197703746471654994996708332031021854785206439282624584725507381152553195291057388592062225155200 32431565460604321306501837688895019142876306512220131798127276672291958519086764246306090142383761510260608427091083134934242081335888395366252633971352930906918830090855832424427958774870486888180069534687983968578762047695264329981415101920382319236124182667967246106407744199314137372780295223713015824605025264343173281400056220592636847241800600110248874124462507670596677665631274905287025903094073080786147692896111883582266145409698842057770566225078659452940515690344244478433452249947745451314781909804747469112338426496447479972532905213338850298016705612559155244412279386067084673871360661738970246626915465093855359444765582503017435046511447008548797461737156907640907408415585366605568175405978366751243289143950852267776914008011264533857128116000055665349430735784111018024273525014516448278183270026541548169231572445113785772051971259334817328724241526524664583485159671743705539131700141437132207841446138756604557857//98667225909812050268104978984711772425351548405808240444195982686233876507558446276519386070966363858081771553106499283555079263437849597332803419125492018606439420529675242980758491094278249293113324964818033969198967127233809371778400848297406873274134434818421041472578139033352690732882350333384720369101283544266195751815311270909872601098406761427397386943617353019854584344416170899178744141706051086664866281190889507871863333469232943560339198880857552940949296087366241614910494120542300633093258864259570513018212351491214878541068492415673733732664660920180304690338699274421028385610360568624490339186811619540538847078439274479501235111583562866166717553172155281775860422895937781101019890960223101716539061970507570308150927532475246617342236010092600718921324761164684618683928376280978580565478147534235156579525095158338062139373205459035734912506776786960485532162088930169460774095531140658537797315598700989280265834163200 -1507729867753620288417633922166036671285574361408593932890174711283431834845791082018690683481862562868495429798586431430493664455037471899055951117853831478991769772735903670835618426443663156401182899461230682579541144958646396126218890888030235823834239203891247428638668191802339094003409107766921936625830379358702672948883551186641618911162398419392818973588849256066984827827131383791459039520535730227000084757609587620433238192326895262423116030152200909716174080025383328899539033898322801006933956363712691388024595163221906481227803196751650233517887095849404723614828563972187812130830673756143484600372458435712282674829814824702315566070585102106094168260236628441006931172377089724589387578087938252807039078525774275194348968392192786829211915902152244557030995241691111650834554917478824220327281808950484295311430758241601890676395126825667815662849381520483623929192126419587109481972427254501671931952958058640223094553//447702537565772178091526342143129667380032650891354891015539271438786214653046449979706714297009876006046038422220740499131172157849242547897595514281920034426718870653401415025191653340287556167501712027861829135240313339823410024444493849149483687481384997988585475681823305863837834200453664637733168674797074082107863223861974891753546927484020679976815643256663739327590176462788375455023551542991206805741830750903661141968579875616644481405039114921891146469557430996424321327656367071960689122660662096577801202820138544891387511380098284336119566811965898925318132532411847957685416299707011080133624914060157723665195018618418207950736854318810416505231480897518654591057966668890317681745877755232012324038795993691178100273234833678606431526190395895795175762105511103784756457278325007374940309315857094436592022979595119280958956957405919770374647165499499670833203102185478520643928262458472550738115255319529105738859206222515520 -54317932376431765988132505750755630074410984443664799807028509487178674460878613546071319196762901204542108707105949061174224224762353354775646722983200732570566985705014535129582506199443136546416347762965155700637992570998665090521535911971540935055831140902479630239819002014765541914816068462026346239155246532359739026170481865675616857496359396037692119122988576940240470988617571764854775036788701892920999386627757803133929955493675282942647787503351359258656313634318698512422143598886490933483653592579865593216616010769004682621864316534878678662958153050291575020036407950134109983968745779638295949314718719847868471476536269354906665144498385603970323275510601359422794049633707860209182011390177553611993078624790322923797376039052299536684789175296564251037062065422272903077631268342674431919990545253034395543424565350032385392951082927273033570676750604936896818798507747840974313053645537947642831178349218072755141059//24872363198098454338418130119062759298890702827297493945307737302154789702947024998872595238722770889224779912345596694396176230991624585994310861904551113023706603925188967501399536296682642009305650668214546063068906296656856112469138547174971315971188055443810304204545739214657657455580759146540731593044281893450436845770109716208530384860223371109823091292036874407088343136821576414167975085721733711430101708383536730109365548645369137855835506384549508137197635055356906740425353726220038284592259005365433400156674363605077083965561015796451087045109216606962118474022880442093634238872611726674090273003342095759177501034356567108374269684378356472512860049862147477280998148271684315652548764179556240224377555205065450015179712982144801751455021994210843097894750616876930914293240278187496683850880949690921779054421951071164386497633662209465258175861083315046289061232526584480218236803248475041006403073307172541047733679028640 104780221391954743175924826207628530751542650567738564987654646485317228438097047342306540170496758855011993755798437496222984616987666079943444140697242649018101757533084951382634418213447107118044423472315413812762006247928729644807519597736533886752677756753830528667202644173828159086358099569060520325504312142132133222257304360250499965187093578393193172578127292936023909427172745286271869401710176315860034820304456487374196938687354458755261948228902399774194899021549898682498640063290219697654581359644966762211896941713218778842404287225845192408803587015477288421070452261631711756244776162409940374312681121694484896129953131096102611221973163546552085622737432883788031573434346793314361150316017697398441980775935465133548473685251584666972048185019063106393179320534585616763371191043912597867251840535044814042370296325988671020670269564822080362172085827181925834435819249862710956225608111137474419502788803681670860794997//71632406010523548494644214742900746780805224142616782562486283430205794344487431996753074287521580160967366147555318479860987545255878807663615282285107205508275019304544226404030664534446008986800273924457892661638450134371745603911119015863917389997021599678173676109091728938214053472072586342037306987967531853137258115817915982680567508397443308796290502921066198292414428234046140072803768246878593088918692920144585782714972780098663117024806258387502583435129188959427891412425018731513710259625705935452448192451222167182622001820815725493779130689914543828050901205185895673229666607953121772821379986249625235786431202978946913272117896691009666640837036943602984734569274667022450829079340440837121971846207358990588496043717573388577029044190463343327228121936881776605561033164532001179990449490537135109854723676735219084953433113184947163259943546479919947333312496349676563303028521993355608118098440851124656918217472995602483200 -14784633053537470859986635063501661960062188130253826306739311814337656636161090840463557360669394668801045552026557303073265607242110122790095091711469955795263735589330787560139063860388023695847980172221817807696048954398891322069805107795343402006927862260723330885588551008365770758730548230057664215292954079091648936881101256483152501462900918756390411038061279132493563706404386801775910769343999995319273690740955372222104824737470131075367888792938930053799471426490877560589680605691297532671932975145281151000780939016044646131345391981274277052281326560209696223431257037306800584259293792003609984915523714439922794443990824407848696341643689207819336654400651936279966772256480649606284610375049973332516442297954075760815498197911065954560494927227621158497924110838222289533360257800369888433853977493381571521792073576589546186946568132186786255914852044670249258657894620404291438037409734924294004103583111339648029067//32501091656317399498477411407849703621055001879590191725266008815882846798769252267129344050599628022217498252066841415544912679335698188595106752397961527000124781898613532851193586449385666509437510855017192677694396612691354629723738210464572318510445371904797493697410040353091675804025674383864476854794705922476069925507221407749803769690310031214287886987779581802365893028151606203631473796224407027640060308595547088346176397503930633858805017417197179417027762685765830949376142800142336778414567121348660704378957426126416516252638713926397064741340537127064837207434616911628705357510490822514237743307452466327781852531282628526369281620240320617439671934484112855975169994111819795408049201831725032598097712790648137950870042372312626608071898068660266842984066141835554007787900182023589133162675651138772560651876233704606820831753605790952787453030816673018744326837421308213715300359961709672458457736444944155271085751180800 -12603528017439378371095917117385783656403911057255459985456744127623942234169909051091696171761066689617973477648006584872322093477104529460761456359596909983101775913299456776353229898014900631331239691310868127460810897216462311080336758787495461160341170113990255266261502573846200204528330773964515598127226564991671014008280260673533230375626758990423552297009134469061528116663109290448943904792090248795852683112441228125742232986321262814779211687521036290901685658210786321688400576808189171192992680926813974774101363719446008394368502901030573339022504306905324660054756723978285027518016150687881560602703064668858402020496037947131305143617211444421205506473801365271314878070467053300361120443893517429134784302873271114231606678006424290763409808172226719571935842904489338771525812445518681328741205759538164103234283680841115642871510516179650330234230540487434566935860585874928099259907326873137502477143461095274730404783//5510185077732580653434170364838518983138863395585906350960483340785061103422110153596390329809352320074412780581178344604691349635067600589508867868085169654482693792657248184925435733418923768215405686496760973972188471874749661839316847374147491538232430744474898162237825302939542574774814334002869768305194757933635239678301229436966731415187946830483884840082015253262648325695856928677212942067584083762976378472660444824228675392204855155754327568269429495009937612263683954801924517808746943048131225804034476342401705167894000140062748114906086976147272602157761631168145821017666662150240136370875383557663479675879323306072839482470607437769974356987464380277152671889944205155573140698410803141317074757400566076199115080285967183736694541860804872563632932456683213585043156397271692398460803806964395008450363359748863006534879470244995935635380272806147688256408653565359735638694501691796585239853726219317281301401344076584806400 -47525601169897679795897707754101980627646274848622815415653078884652401562510490705513089608999721247958540250907150279307142162713763998123354304188098232232109135403112699277532759572587158244584742142566855217596444190102011083228710518942420712494812738817972852117533830905764808779924067888725782594594595401919591357599274784486640072512137536316946480144233697373848684811669518217069265162984870594716441122920085629589708415597401249807903013090513357041532648286245370016809276707776172899835591266786507626505328914102077769108319428768276433418709313747189803659033386536576442593871610447018614016083898153891595773813520967419321148835462043392616269874539538043344661712408660702758527005370199256937571753466099303735679272698921716202946450130709468470926510862221981684910205107410255389262309785378679596375807226333729108292448844519593931041301091723193190317076394282827804930253104983029308322364883237506047663791337//71632406010523548494644214742900746780805224142616782562486283430205794344487431996753074287521580160967366147555318479860987545255878807663615282285107205508275019304544226404030664534446008986800273924457892661638450134371745603911119015863917389997021599678173676109091728938214053472072586342037306987967531853137258115817915982680567508397443308796290502921066198292414428234046140072803768246878593088918692920144585782714972780098663117024806258387502583435129188959427891412425018731513710259625705935452448192451222167182622001820815725493779130689914543828050901205185895673229666607953121772821379986249625235786431202978946913272117896691009666640837036943602984734569274667022450829079340440837121971846207358990588496043717573388577029044190463343327228121936881776605561033164532001179990449490537135109854723676735219084953433113184947163259943546479919947333312496349676563303028521993355608118098440851124656918217472995602483200 6852489209203801940965673842404870015213189173404859741911211949358754011995139500604102213014267491682393159873673704125592904805163333831527613841323540926905727319197561157899493501220800118462950570700525748259244385748183123562656297146435940822329279024991576127742755184196339584272677211473250480883662915301722631501638957981118535754838299008800457497180006658067902362728936320412654440074731949293857632397634576362608763165508291055313182419297187680527140029482541505795870277211303600184372451374281488355014168728172322906449846064598915189524977742703651419233085156825444996653676847593590310701305047328324146874353049372573948505307152633897865271887223855379538918113689849674287004235378063182781281091038687101997639642015236314175944093880943675888852941614215624546805044777699363082452450567700816757931582133916525941373518540836006428018458130157824767604559152851866047648163433024203635306481328668475223781//2270296843639818347320113296871854297058989101883138392573728556991816504325793356895064474122768133904898774960551422409387282747714211703334662851328194900744010500270798250634846112273263469409237890607818606162476233974763742517467007348628213425361992890408648456804377818782139118663558137108180368533453722525901943325872083629581880971014303650998050929293426670018205762995884256871316184295087255607210095085718362788887321884465742806313585775465979444571792246432172014846127622068766172021605791564796152144118349619124683120588733693388030257667169872846440834342859269562299271296688697160921018833976459044955349992994007139709618936707963572541741789541169648027677315765163882767474025127951380953543590231699686106862245606889484946887375232737298051531975208437042375544007733303118358566510431513370142104359001619071799984571023933926849123557299694071162287536437517853163936422203207660943789327178139481434377313501600
-272228284537678873425787196601405115795410253421302423100338739204435736108191501192499456338729358235910782500952418404535856196245804385970660776046989854672902542161532837991049006003227751616887504926882061157234606555153776880967902495079009790555035356031245369670107787514642903410273916835366004319109139791339967885150429884086618072067706561125076682640193223860731264407813006578607804586612811971826469169742284830225755480411187674462832392356899483792994957236855499011290862730202323301481454954279715456206896009007731542605366071887339018545349720806433971944968567633877570125625035445614231286070979707340212468531485404110624837532825817413565518962589367899048376204961674479011042904755203408741156572273313293143174161376430837416099663734411687207366892414997237522701605666922618562041651694508232818858628096785063903603952026729483752054682451082372068510555964089265868084186509824689553378333603132117859//218996728941465883144449286225571472208203173291810188193931563650866505973532634951732949957287304865995895095882541901833397177991527659957884923362339862804136053803833952413042587416296800540341753276394290478484519963200263875349949492236290603719572871295534317704043410212439498195993903370204743944711196385483811446963772132708225141031558748110822664461760504096888774849601343948464668720229123750522411165158016578165002439703538028984529900009713838579530884619398132218831463415177522016088705448668994688441405556167077279855787183582819865411462494230876299230576712009475720647589827959882877177188841046240704320265329986488398158055739602835843708399012073710114872176639496873762647760483596809643723837679128720813893811473818824674710824367051895068433397324279003844044719969341458551894744208755952795046728861019175207275971443496090727228473626099318322573348241394811061696490483147308969175858118845417333534720 69770034969318900823350494910455687305185957474008621980300241922031261611450057638969073947432574678743983895107657882723965813850998785640228684081543723479168595952920985055547856786905187176328352288763014843528395506290055449212909179236317885867179038449133986738471778503568073369931572819515766559318709888339146994746250775103531536762644473516559042630021303153022890237783432889017811289376079862191939554168759543128550704794304014723227445838959092435846204029720063988756373989067548212187706145995188516578160360334872882115773509671415530189264385070891300225464428050541621846501521129248381304322269753710339617908845878069683726955345543171098434404985963175390470676801899924484885090467549378279882577560420153664906106931940831852855053761294689808391903270427632402987524633022803531990068989614372120313882686858610805555833857024802240781541650448110989690338620627464346238865536634359724466801515159960920419683//29921639937562050331931585105639409682876033476448113016911563671765160544898676690373046903726641671247855533648838128596903736531277697436764946652091564539797418255866427069352825620069343770593263961761859925496428627557120135301219304872145944025489390007591343403964799055227257089420462131176819961557030849263683423482838756341089184794253679530614245163352630865670187232266558092232150479063739803224182506326059224191717953257586932758899857304721212796628733901181241191489147339813579891238807826003528902444119535164002507026238815995730631031710335767773977111606472712293093821200134408028980779552892746777957895981180832611578068793237120568436523368255215010262854915214056319582013550892699236360153449870755428589689880279271941956637620444163420268144060892483525911931717627894732852752939488349981087584267008807415803305423954537702566226599799476747415412009054537720563292394885383507977627757362012079455920215372800 -34879829105829760133673597634247200172246292593447519878697239046016379121472089923987122485574610754956106903033333599957608397999464228998384845131929491628703194924726049327336310146860248711620161763836966803881473632762022127596540189245820244505459851738069817014472440106560818241731461268130592401787202390017134648472469201635363365273111019203389002623626428434339695344007142489443810782763716972751947055355219959793388402841538381712409364559372113972503351643435470054362250982955036053558554996080179239884578115810719523085891600360693153647048881997096217146967045379582458906402765832189601687953325820376073971675927816777530080868650874244707327845365952233444406986362300788524481386762259795539482159493111061076911425897648373649303746570764329571258387033510534193755789323106384043529843971021191253621271445052700418577947288839838939869393982506409562438502150960742067260702061850100098151951877235738379101//18495824832508683035806852221929209248274475777975133482150381376160318878815086177566625669143085732477031696062925128859899038150231456683478018073582973957543662237391405915374609732470484357648714017742250930992841050823917193725604564611060402860552310126110713044990552015394695202781739128041988989109837148515544470034288548590142236816440025447698699609043516348596613034289105638985340232962256949042445993939570229284487055706805221990160917924855865852098581774317691828653549883992162521179423856321586789950265167766607211198239179542590126533197520364102444580279433187265980446661392862814126686141230034523630689535414045012341642195145355475808551777172169026632596038474167865359498535679016935091003569161317137367932826853232575582765574738729681386212509134406284349790062010748543325070060527086153287792064444561628670925629024679015378555602815037463777105388235719033774344055031585696620420700975357179283273549200 -9514258080817472755240949300371538318503310899066491010124055730671507242023321956714934174235550195972314483083052593456874058277517032985835507480361472069017876178801963504303739673183121030892046141230826246170046180973104154058193585382886476812248344953744322227703417531548531470519044785539605459856557244806143904130533627640561456455803995042753638541246433862884055000705217572257792322127688733414404178486769665205803748374194266863220883242501023181594346006422865948741819055202768715895458906008489713093281344939361675260876669223640598516559787197680302119206270485703884035582828193945602617524868958001331871751806224611952169212423482319585318975199215024014192118254962665802034555180574801035437006410655822455719477478221144103135683700004126888276269344611559308526120946236509118228550319563595042374352532693030067754399690508869069825475927426035326018498878415265942426214193895261374017272202065678155979471201//4477025375657721780915263421431296673800326508913548910155392714387862146530464499797067142970098760060460384222207404991311721578492425478975955142819200344267188706534014150251916533402875561675017120278618291352403133398234100244444938491494836874813849979885854756818233058638378342004536646377331686747970740821078632238619748917535469274840206799768156432566637393275901764627883754550235515429912068057418307509036611419685798756166444814050391149218911464695574309964243213276563670719606891226606620965778012028201385448913875113800982843361195668119658989253181325324118479576854162997070110801336249140601577236651950186184182079507368543188104165052314808975186545910579666688903176817458777552320123240387959936911781002732348336786064315261903958957951757621055111037847564572783250073749403093158570944365920229795951192809589569574059197703746471654994996708332031021854785206439282624584725507381152553195291057388592062225155200 810186115818086028225154844486699646415514291147546986863681505873563101278821424587788222152169409823388884664245482551265587780488692633541217812273809646225010091404277310967715541468705089867856969623768923598787256230958379546135158580178637559014651139441709180664851782308809983144425660969828403001655280935777543770649390198466421813991183786265290351868512345822716870769712596049431799699509455174254531529808238093325842467442250249103014886013037045650062307170166045173140913431470172512849698342424812243493764399279440239244076927435144977213946596371736347656464638931194452875274645592157109517238281987783882882714241326060478616435078805826410462983197083957463035227105471787377038974636226986149109487620248437829929890879949375808545187711384778775291135075274983786903284059147306209357691667882646747490867587921574736812592910245253005161142646995405483430421473800250748087435005209879567069562934483012014632143//596936716754362904122035122857506223173376867855139854687385695251714952870728599972942285729346501341394717896294320665508229543798990063863460685709226712568958494204535220033588871120383408223335616037149105513653751119764546699259325132199311583308513330651447300909097741151783778933938219516977558233062765442810484298482633189004729236645360906635754191008884985770120235283717833940031402057321609074322441001204881522624773167488859308540052153229188195292743241328565761770208489429280918830214216128770401603760184726521850015173464379114826089082621198567090843376549130610247221732942681440178166552080210298220260024824557610600982472425080555340308641196691539454743955558520423575661170340309349765385061324921570800364313111571475242034920527861060234349474014805046341943037766676499920412421142792582122697306126825707945275943207893027166196220665999561110937469580638027525237683277963400984153673759372140985145608296687360 924104062605997809727867345527972816907351395009355798410651659006633785294936014740619883731640872472013026964328591823273787179887445820826182426295737521807503057988566944961255817132776193284845437664094378676360137409665548389336684827481919456822727235675394507332551252853998464386619055475648568210817733912910299783601256384972104893370238951291474986200011874131253892894583975375043511728488181347239177974237256845941259356732173599805140415693891158043900629422551614382470850204005799936826598156536349110243473298503815906129935286842224400645882140612202643855535380627223565253599358475926802648165376549037851510050460339018767453388656944162407029930171232555676231519700885854900157907770604741053837632897463293922709749084987299737028466512909367533506808218613866113162730976317589149915061341649779612816517856447518675291204579879615636294489263124635784912160069395777594116963522220709945754167321497659906181787//4477025375657721780915263421431296673800326508913548910155392714387862146530464499797067142970098760060460384222207404991311721578492425478975955142819200344267188706534014150251916533402875561675017120278618291352403133398234100244444938491494836874813849979885854756818233058638378342004536646377331686747970740821078632238619748917535469274840206799768156432566637393275901764627883754550235515429912068057418307509036611419685798756166444814050391149218911464695574309964243213276563670719606891226606620965778012028201385448913875113800982843361195668119658989253181325324118479576854162997070110801336249140601577236651950186184182079507368543188104165052314808975186545910579666688903176817458777552320123240387959936911781002732348336786064315261903958957951757621055111037847564572783250073749403093158570944365920229795951192809589569574059197703746471654994996708332031021854785206439282624584725507381152553195291057388592062225155200 32037726828918521211598085960778633883344113821828593987136929248964250628985264928889939489914034573553339136664937489482446166477207745804888557197759012121112664500802693387219836284778546202832056259514693246610111335637557832464962246355974110684086023937303882895493460919062760898657618900469822853373619642825982021416760693222629440417059311504925331362562172815906986134862088621301298914775566494334406834151430030726022363526268419284218629926910330545111656594343505711536503697038526241520957628958402561881544441400535929372361882605931208902088708672187333377386639502356757203095011203023727059246668389265045653727174386457565219717879966962009627381136278713025459017934654340835124146720160364981525096209988588186311408907592164196323063580363899246550154643661606431879112084063258622668268115161039047330242496369054421491751378739528917695734424397047368840550243504538066496966285104933020637272926283327021459319443//35816203005261774247322107371450373390402612071308391281243141715102897172243715998376537143760790080483683073777659239930493772627939403831807641142553602754137509652272113202015332267223004493400136962228946330819225067185872801955559507931958694998510799839086838054545864469107026736036293171018653493983765926568629057908957991340283754198721654398145251460533099146207214117023070036401884123439296544459346460072292891357486390049331558512403129193751291717564594479713945706212509365756855129812852967726224096225611083591311000910407862746889565344957271914025450602592947836614833303976560886410689993124812617893215601489473456636058948345504833320418518471801492367284637333511225414539670220418560985923103679495294248021858786694288514522095231671663614060968440888302780516582266000589995224745268567554927361838367609542476716556592473581629971773239959973666656248174838281651514260996677804059049220425562328459108736497801241600 75404045430877527142483111206045990473640306396292625307025369336015285352647931479394408259380291404264830789410562112959285776011583231306597667081459244263616887700767307211156584759884759138662425268222485663670192074762516740096759485564009001572715413792316237709268571694041615018500603604467267456438776023310709484384851807100454529770237814276951468880346013768746329604175598032015707489391386027522769810831648328214731611592046074958631676873953289582605375984921259554939793545737769083108780578854575859464088774819456150236099764817918741812740802877106108311877156820625357208704533780254122718581104623739059221128636083590094923612958690151550786415959500632772094267525827594889412172297021210772947193579187321743027911377249381805188920143649842033508789285323946837722405830786262768486365704409775707393982200381279538030606474075950018764253677783000131373201446452116841170049127428975458101652090580078813006296259//35816203005261774247322107371450373390402612071308391281243141715102897172243715998376537143760790080483683073777659239930493772627939403831807641142553602754137509652272113202015332267223004493400136962228946330819225067185872801955559507931958694998510799839086838054545864469107026736036293171018653493983765926568629057908957991340283754198721654398145251460533099146207214117023070036401884123439296544459346460072292891357486390049331558512403129193751291717564594479713945706212509365756855129812852967726224096225611083591311000910407862746889565344957271914025450602592947836614833303976560886410689993124812617893215601489473456636058948345504833320418518471801492367284637333511225414539670220418560985923103679495294248021858786694288514522095231671663614060968440888302780516582266000589995224745268567554927361838367609542476716556592473581629971773239959973666656248174838281651514260996677804059049220425562328459108736497801241600 -269248710652924682271531083108313806647562913174464685452815686085696315225351798252307212123119930668192776928086028287081299211805199774598180545306942737401051245222851859076054357738575454490013613551224372643426679347107232577280205635820077973861437461516830546823474600029950692505469926272437696113012054541178622586744067344676255767081490567417596791832416116655637696441082166386149419333032532294478786331543237763674848525553493818752868812401270405871823421794794695069420675825590074737927680529651120418285192244529535634931197468642371917914422996714245563480833183198022794386743130351281879342888987830569885548429765387965532304089354114269105572653446515198684520748899224959268395805593120558611146272813761806886213815895801467504562240159130814765453399211343944714754371494093172262510438638258296096273200489796592242152856606686564897253549877476608888660733017638407094979933126266962686165713351825633917389247//248723631980984543384181301190627592988907028272974939453077373021547897029470249988725952387227708892247799123455966943961762309916245859943108619045511130237066039251889675013995362966826420093056506682145460630689062966568561124691385471749713159711880554438103042045457392146576574555807591465407315930442818934504368457701097162085303848602233711098230912920368744070883431368215764141679750857217337114301017083835367301093655486453691378558355063845495081371976350553569067404253537262200382845922590053654334001566743636050770839655610157964510870451092166069621184740228804420936342388726117266740902730033420957591775010343565671083742696843783564725128600498621474772809981482716843156525487641795562402243775552050654500151797129821448017514550219942108430978947506168769309142932402781874966838508809496909217790544219510711643864976336622094652581758610833150462890612325265844802182368032484750410064030733071725410477336790286400 -1233014070767864124532649189227300174117190336590183554620518059896079828379148555633796429810674465088535231364010182603858703828087745763688298534273511648407782219600202072224397173591989282075733048582369464918220660104873350424805975319868932069743892412520572677638328155570836034253366345241011890833435121976263452457033001681019614378246564568200166217909995140197194524080964425366220729078044995903314397507435583837710625169784498211055457213965813555560458579169254812141663744988782163100140995960515678329496428074761427636126704516150214451220101170309067525186667337559209400535439909814333243004159254014207479016704499303736361931480900769285175094660269154331395551207735106452051814425298384186193351457544139271074716422125591601640967397139074387562573455540142808538184901990380033403817914996537063702423366936002771541149486536521382458244086968928609054201153954888260512831739155325226413732723357332960676759//328589018396897011443322085976608930187179927259710011754524235918375203415079963287858138933585230096180578658510635228720126354384765172768877441674803694992087244516257919284544332726816554985322357451641709457057110708127273412436325760843657752279915594854007688573815270358780061798498102486409665082419870885950725301917045792112694992648822517414176618903973386662451505660762110425705358930635748114305930826351310929885196238984693197361496598107810015757473343850586657855160636383090414034980302456203890791060652143039550467067962043549445553623461210220416978005439888409310397284188631985419174248851491907277207353114435381982192186656007645141454297906435709791602177371662618482015323123106064091037648435736644477264759510956775362588029648363886367531820558608282390060387761473302708483901546491329608824205207426995199234464151133776421759387522568565749139891512277813316644596299796367514213031427177325312924188053222400 -2425987375031590711522628942818278246723327720215257917252862032508692821493790459651530510257308734214729994200160240280608710551522974375305429643975245007223733732250248996153641849990641409012761698566402864609183590970974387058338252556867989422874655613924014631542461002921095265133508569212609547114700675073853937927259713993198398682742667658142194673511739157013352156893711047839900406998374878729497689931720410594555243640806212744053432602476588853713877122044138006155160926080920549779292486468511659350907452912302608074214451340979816014826029513825809697861701082864595334786505484683263619972250426165252981605372778168710578495874826421148454089721156543875536700099520194033804805144251567061846279877626766340917706028296606029945582819198498396117822312422934095983037968627424843497708863447431833095081669381347549596421337883410927636535727013475838134482255886464688357805077031339440453266949603951210588461//2931549253551199038045599130055279180716399596587549930938665170051393261489152117730839954471928797256695974935760936356087069582806581038003490169228860466882546318990964862043407592979169592257019599936889407065211791871157994839824801140328110906364706350651674897036698544637366624598837173809588990708718307883661064694819561394743912764372552027677123098877274331590522947986336814929558757801456643704468709643731769294658186212345533743597555080315227478417400816837646466643135614140115009602034210577141321565427549301519214316382882156487789264985248366198113411302880936084700904765832689700076938254537558247858858317124899254025696611050119363242768035342868210950246558912316383428661364470518599216132897851057437939174036152591652508458787122706250383545605965893413588424985962806629443400472156132999988691497246535091198408560873630581540558480864331791827808322065748447023880580861698715698728907351121625464189604894720 14616782185724137165016344712467625496195028568914136100781790224205255935624618127188793244567760395719216457025883726175265353444161242758190707288027275376443249552725068393182210506836948829711919770790527634107599843416470884688601319360732332676438625562031684664532247433319427690720530371382417715321471149996022406466485958672212942430813679182254855368578194987277681253329556638502910336231098972362005350624124811635220612367537540662931196561343250789228718003642884890164862130617217731407585699326491150816989069496775673343332410633957841587851044334159839029185174002974395119110293525173982171194049148641094456406800806468189013706992793615497791428568021492891641407835073702996183697580415005676033202180753591630471789072316819187580113340359385551740818523820322953731063174150102091043116362181624902502918836541068351975965470767932010229809102925498744955018072859624603812611824127339965787251395349423529010566557//11938734335087258082440702457150124463467537357102797093747713905034299057414571999458845714586930026827894357925886413310164590875979801277269213714184534251379169884090704400671777422407668164466712320742982110273075022395290933985186502643986231666170266613028946018181954823035675578678764390339551164661255308856209685969652663780094584732907218132715083820177699715402404705674356678800628041146432181486448820024097630452495463349777186170801043064583763905854864826571315235404169788585618376604284322575408032075203694530437000303469287582296521781652423971341816867530982612204944434658853628803563331041604205964405200496491152212019649448501611106806172823933830789094879111170408471513223406806186995307701226498431416007286262231429504840698410557221204686989480296100926838860755333529998408248422855851642453946122536514158905518864157860543323924413319991222218749391612760550504753665559268019683073475187442819702912165933747200 -6985459136523728679407084081237294629454333197488362395071920524665957325637356809613937539668495205777476770444171497497111749180230746677907487894577816311271349030828655838757568174831161226639632355565820349463389563303469089936719067580347614693183029502544791858055322993489751364945776828606242721509612438521527847113913598354518201082648076805593420126546996515891367311820026085766559244145494195036288929359738486632824870518747788992850065103225018031067790626613118245473289360758401296901065385147713840429530939995831287602967865117300771596960962390850933597856205837037506014576784482160761235057225009356524446093060706194865228791592170099039619923296502151909159741269285082836092642002683003725081215835758173096834288954125477237230518145907461406653641950713351745771389543483297314067744709270956573015122604510971542615324578862877617701065173588511683388266127798322450839892071467729473033156706942941582985928597//3770126632132818341823379723310565620042380218032462240130857022642410228657233262987003909869556850577229797239753604203209870802940989877032383278163537132014474700239169810738456028128737315094751259181994350612550007072197137047953632413890388947211663140956509268899564680958634393266978228528279315156185887007224111358837683298977237284075963620857394890582431489074443591265586319621250960362031215206246995797083462248156462110455953527621382020394872812375220471548836390127632564816511066296089786076444641707959061430664315885306090815462059509995502306739521116062415561748929821471216935411651578223664486094022694893628784909058836667947877191623001944400157091293119719316971096267333707412480103781379334683715184002300924915188264686536340175964590953786151672452924264903396421114736339446870375532097617035617643109734391216483418271750523344551574734070174341913140871752790974841755558322005181097427613522011445947136972800
28649789561493775746577976732429764681079800745028344564040131416389278650665084437290179916659150660418240115240992864043116952388282241163072977058166196940156036996492987311459200815556670180021214987936820389934276976663550548231768907128574100060327592980515115508688096459545700247953912528222271462124078550554791037665000899558100382757748157872551669595055226574964564637685106874637913938286276068753911256643291609401432491500235562579755119087843109483987077903340536369146938721664222296857458600556445600134777888179862225001370860000266241266339771360916962815841080615347579277622258648496830964930971905786912217342299003646172730144912065740479155239772364698865744317375535495940974123703876545005063674667166206602024020992037537970066762147669968557830519607577311607566497888942500493426591226477283914391582477893395863483284418690464502166928536532312774019408548445808174417916546781971015303387447568859366820279523//23877468670174516164881404914300248926935074714205594187495427810068598114829143998917691429173860053655788715851772826620329181751959602554538427428369068502758339768181408801343554844815336328933424641485964220546150044790581867970373005287972463332340533226057892036363909646071351157357528780679102329322510617712419371939305327560189169465814436265430167640355399430804809411348713357601256082292864362972897640048195260904990926699554372341602086129167527811709729653142630470808339577171236753208568645150816064150407389060874000606938575164593043563304847942683633735061965224409888869317707257607126662083208411928810400992982304424039298897003222213612345647867661578189758222340816943026446813612373990615402452996862832014572524462859009681396821114442409373978960592201853677721510667059996816496845711703284907892245073028317811037728315721086647848826639982444437498783225521101009507331118536039366146950374885639405824331867494400 -98856482924104726634999572937151177924377918865465220154007173421098382523329668343974998344307829481972167087215286628256496171890091950487202489198870379202497626060890455421685876548402366089931131591728104779230696926518836936527764791712142375672517825497994332392890425889873982519264945179301030046014117589397371886676364110190276424418539023068895122882729378634339729338726594832280406305398913371660042462936283110263120162268077428933118269485930864623196910154696038876514770866289085865946898750044188326993369794657590501862839836848974625240594870074560754038414670464744371691252793595544592423437794624798897587161006890335676793439675090468652579770315093052307355901852336067423885288050530624379048959404132849976729168987669626880284631913770118611734557627254963800301666918921113316059260945155350715003980180529229377383803824806613204690477978661346074702144089136264396106603128873597563905426731805557389867//446291141829735639132768960306161431851801329187798478327827516916537664289730178290861863653206610101599729278377870483726387457514851828988419637179340370504996818215793966605800808284089124311865437581510302802627005435134796231362808965795156505034214295279763224484391418004398922607706791908323096880911192436028921758799770617176725532985952604863933453709308052611207233586570845157213862702195513494316056223098113358472410876220596843886248852924517360317553169099148264939784299225659540824802225059826101157908253692588576139339437313831128622543173113952443529869200501372096162186791283645604400995910590481268184385499276745243903011046376251609516385328915957874280554415551137210318246301304137987652843874936690815568997877889780002269014637105947616425160939632197930502065542728496071483250078720483064332029551662149411443268070646351288696662304960234092884355411489684516644374623725020361222887936430145404018996147200 -565469706953647078284145755796925538359406391766314071086194372550849284865347621265396641882350212490515828781093980570147057172533331512026801126728844549236415685695494504658800936301268103311006601477806839877628864555636745220151703678405001022088312700950468654792984498848070561358422828038137208273427398248328914260977513708285226882019902249687457298616562821292403813471041160264201161649455162130998005080489944164312933985141232114970613202007870936953932706834310296216380137039777609240581784360850016565770194255975285725320169076191982898047465231268392603666555916767925756802011472702717247966936345114060722648377007924754808409318879017525596916542930312416300549034676321956492360433301695922974082319066591731248657979003975246837311106446975083102981944868887009040160221069467491266160448674260210394540160709805737190236987341198899364536266374392593061187109970792315700124021985771348330878080889273689844936099//269294759438058452987384265950754687145884301288033017152204073045886444904088090213357422133539775041230699802839543157372133628781499276930884519868824080858176764302797843624175430580624093935339375655856739329467857648014081217710973743849313496229404510068322090635683191497045313804784159180591379654013277643373150811345548807069802663148283115775528206470173677791031685090399022830089354311573658229017642556934533017725461579318282394830098715742490915169658605110631170723402326058322219021149270434031760121997075816476022563236149343961575679285393021909965794004458254410637844390801209672260827015976034721001621063830627493504202619139134085115928710314296935092365694236926506876238121958034293127241381048836798857307208922513447477609738583997470782413296548032351733207385458651052595674776455395149829788258403079266742229748815590839323096039398195290726738708081490839485069631553968451571798649816258108715103281938355200 32431565460604321306501837688895019142876306512220131798127276672291958519086764246306090142383761510260608427091083134934242081335888395366252633971352930906918830090855832424427958774870486888180069534687983968578762047695264329981415101920382319236124182667967246106407744199314137372780295223713015824605025264343173281400056220592636847241800600110248874124462507670596677665631274905287025903094073080786147692896111883582266145409698842057770566225078659452940515690344244478433452249947745451314781909804747469112338426496447479972532905213338850298016705612559155244412279386067084673871360661738970246626915465093855359444765582503017435046511447008548797461737156907640907408415585366605568175405978366751243289143950852267776914008011264533857128116000055665349430735784111018024273525014516448278183270026541548169231572445113785772051971259334817328724241526524664583485159671743705539131700141437132207841446138756604557857//98667225909812050268104978984711772425351548405808240444195982686233876507558446276519386070966363858081771553106499283555079263437849597332803419125492018606439420529675242980758491094278249293113324964818033969198967127233809371778400848297406873274134434818421041472578139033352690732882350333384720369101283544266195751815311270909872601098406761427397386943617353019854584344416170899178744141706051086664866281190889507871863333469232943560339198880857552940949296087366241614910494120542300633093258864259570513018212351491214878541068492415673733732664660920180304690338699274421028385610360568624490339186811619540538847078439274479501235111583562866166717553172155281775860422895937781101019890960223101716539061970507570308150927532475246617342236010092600718921324761164684618683928376280978580565478147534235156579525095158338062139373205459035734912506776786960485532162088930169460774095531140658537797315598700989280265834163200 924104062605997809727867345527972816907351395009355798410651659006633785294936014740619883731640872472013026964328591823273787179887445820826182426295737521807503057988566944961255817132776193284845437664094378676360137409665548389336684827481919456822727235675394507332551252853998464386619055475648568210817733912910299783601256384972104893370238951291474986200011874131253892894583975375043511728488181347239177974237256845941259356732173599805140415693891158043900629422551614382470850204005799936826598156536349110243473298503815906129935286842224400645882140612202643855535380627223565253599358475926802648165376549037851510050460339018767453388656944162407029930171232555676231519700885854900157907770604741053837632897463293922709749084987299737028466512909367533506808218613866113162730976317589149915061341649779612816517856447518675291204579879615636294489263124635784912160069395777594116963522220709945754167321497659906181787//4477025375657721780915263421431296673800326508913548910155392714387862146530464499797067142970098760060460384222207404991311721578492425478975955142819200344267188706534014150251916533402875561675017120278618291352403133398234100244444938491494836874813849979885854756818233058638378342004536646377331686747970740821078632238619748917535469274840206799768156432566637393275901764627883754550235515429912068057418307509036611419685798756166444814050391149218911464695574309964243213276563670719606891226606620965778012028201385448913875113800982843361195668119658989253181325324118479576854162997070110801336249140601577236651950186184182079507368543188104165052314808975186545910579666688903176817458777552320123240387959936911781002732348336786064315261903958957951757621055111037847564572783250073749403093158570944365920229795951192809589569574059197703746471654994996708332031021854785206439282624584725507381152553195291057388592062225155200 71736059609731244928310788240225469976918802831909758032412628674980650255182798177304542570532336341721552733623061203760404326370024926453125991042987086981020788816985444929847638598898996390554071251724153740766310803869118381503647528571801531487084230999021247080108379615373774614943260931274507804901649639592545346279706725185665048151406787655308675325335441337118165279918112592377758400388893541749107153421694953003070505222161522436418058855075952022899229707828108134262473399038557709039856695790338158658526742543496258349963431119733205872899606801853894942615001893647199862128747807547434985556175653803379812331564001926005059746649780390791972009317679217670797800847962727644576264173148855673215697693720410622568389453402001940857528544407738329050540483820818529544344128837770830476622145778245714858828455622035198119662327689951518405859060233847116058398874502520858668944302343333072069291057970444995256163//80667123885724716773247989575338678807213090250694574957754823682664182820368729726073281855317094775864151067066800089933544532945809468089656849420165771968778174892504759463998496097349109219369677842857987231574831232400614418818827720567474538284934233871817202825553748804295105261343002637429399761224698032812227607903058539054693140087210933329155971757957430509475707470772680262166405683421839064097627162324983989543888265876872879532439480166106512877397735314671048887866012085037962004083002179563567784291916854935385137185603294474976498524678540346904168023857990623006381315262524518942995480010839229489224327678994271702835469246632507478420086648201559385776210210610868050765023018960722941268251530394806864914096366428577735410124395656900031668847839838519775938248346848175664920597451728727313878014341462933506118370703769327995431921711621562312288847240626760476383470713238297430291036994509748781776433553606400 -75767336375947471558554066788102567042123442706358681712902761445428319858044989462462771502555362688803722141081230067054311460787355281753704660071118964407586925494320349697735728850932221454388352118304331806309269859028485012937359985832420156436059314680614823887674599990371886586679861413223897339279115326386545562005454120911199578131081500078681683212348353932661145681998415241036750877939294194917053434708110153009172569906763144359189336642940628174386323058890977354882723653883158359446772210443289389834770379806995393012282501317823112077563049278710162842805390210002249760179264337453466201445586853486512002459521252949135609532687091503300391078842722900831075959256173289582202542541495222574503537248915849449018511576008028448080700023617793735853265121441940746568896492027761809543590365418986594360288602234974194498788786230797457979241334466875412023484111494601658302858810959400275676183890237191541042053//72210086704156802917988119700504785061295588853444337260570850232062292685975233867694631338227399355813877164874312983730834219007942346435096050690632263617212721073129260487934137635530250994758340649655133731490373119326356455555563524056368336690545967417513786400294081590941586161363494296408575592709205497114171487719673369637668859271616238705938006976881248278643576848836834750810250248869549484797069475952203409994932238002684593775006308858369539753154424354261987310912317269671078890751719692996419548841957829821191534093564239409051543034188048213760989118130943218981518758017259851634455631300025439300837906228777130314634976503033938146005077564115912030815801075627470593829980283101937471619160644143738403269876586077194585730030709015450834800339598565126573622141665323770151662792880176522030971448321793432412734993129987059737846317016048334005355339062173954942569074590076217860986331503149855764332130035889600 12905345748573943536521787227177632352642907052881335990217088661399448849095802702301617027015177024079684541186925888162379974481284853923555975898531383176666973361029633198274328170137332388154678709435418501018848746888996287988207785287128380943157386956361889315484535213568064808694454062153548910248501349019619799766504271479943908927450683709907919945028490317499535505345025133994897902894710634117146924417759088702270238611457698232310873894954798921574968399303615841506512658266943148222108075087579902907754177037804934486780296319628233507720510541564623087314916872182764996444078127360947430860332117939964626090140553457620397971403676930324174751520133099381838359920211045525151173079878319385714698237358396264965472446381787086598216961081435435811220973697020641649137498009773664077230138254525733418753629570380657428441729894223889476598311632913673141597587733662773650297603263433645108198723918017143199//14240395165251729941088971895676406344527109545896502972726530265281479270411991826361891948298462168691300579249385311884791567069924653020284830599083859355081664184580220929244663069700249846985060695972286863778774578790643920156096170602258703683894441259333810470760504386525387422368813318136661650583399603345308563833496940829411543019626416148358046521382180103322281788938735570291229111152976643379182748477819044853048904780553223060913417883709913517827864783695184155229808507910720166375368807574937625556231900352513386440453316708589063531124554608093334415826624027077444752572373840225345737199407190807417241885145302273122101609551870361458319555344627604121420124468055874443681146898195423395729607176812432690642045384954280194208066067673147910637987592725567605345074356734665688875715948967273980071021703415503286157159727448281636559963691481721360530590410165130359654216998522157473330393331165820028259763200 -14094869091205151792994126798979428855736356867330984115719045231861002158144783647818226287257757649870486806188440279839597919989461066530353575788938256784699328460056837611035109518842644145663204732790785874158185776369307001803649247509455166988359148873199830574767111103853351155255639668011463592179644617241787916831903587626176633482200406438728183712247362957660993911964621437507300158360143242750817990289033325458848971142639290183279475296288900026709911559291214510785640768363804215611527223859690932754258244880114114709916221196400179908170228574259830623102707477556365796624528168811219322053832680157066368973289642223645436949414027502587724727034196757203500168369527968562501936943669148524301634541760139311354651178995897597419141284862374303703173994443331172363369959109145005133945240907832846490542984762308810489410816257968608775451434187588550870405610068856110968429768210746529163849385068094204138843631//17908101502630887123661053685725186695201306035654195640621570857551448586121857999188268571880395040241841536888829619965246886313969701915903820571276801377068754826136056601007666133611502246700068481114473165409612533592936400977779753965979347499255399919543419027272932234553513368018146585509326746991882963284314528954478995670141877099360827199072625730266549573103607058511535018200942061719648272229673230036146445678743195024665779256201564596875645858782297239856972853106254682878427564906426483863112048112805541795655500455203931373444782672478635957012725301296473918307416651988280443205344996562406308946607800744736728318029474172752416660209259235900746183642318666755612707269835110209280492961551839747647124010929393347144257261047615835831807030484220444151390258291133000294997612372634283777463680919183804771238358278296236790814985886619979986833328124087419140825757130498338902029524610212781164229554368248900620800 828504007487664929374454873151392088506317375264258412912729119715431343479102621239316262280133536440906261515834987650683000618179300018689600936531777867348060810270314837087433684026266037092917521199444021447612200070294231419872224356512067293277448593177563619403267881133800802515680436148898397954899240570187329375259298302371610870599167804812217618010682546288016630176269059731549047416502957721004277172899612105923922911216283099429934619174964550196038329822056984647336418148097926909090058347567400256047565762821880714091665136472222543475643732913057951041207860526297925225776137198194920962620341649447992842433510689886376775889154547224329290617152536594330764263804690729341592780933821758079956938965212410354616822669899746849954635917078049624051725182546798237226061090069761402818410359120487365110927235052333017443558549135578031186031638061069260975642760153318932279463707733996058989534861953657422201881//2558300214661555303380150526532169527885900862236313662945938693935921226588836857026895510268627862891691648126975659995035269473424243130843402938753828768152679260876579514429666590515928892385724068730639023629944647656133771568254250566568478214179342845649059861038990319221930481145449512215618106713126137612044932707782713667163125299908689599867517961466649939014801008358790716885848865959949753175667604290878063668391885003523682750885937799553663694111756748550996121872322097554061080700918069123301721158972220256522214350743418767634968953211233708144675043042353416901059521712611491886477856651772329849515400106390961188289924881821773808601322747985820883377474095250801815324262158601325784708793119963949589144418484763877751037292516547975972432926317206307341465470161857184999658910376326253923382988454829253034051182613748112973569412374282855261904017726774162975108161499762700289932087173254452032793481178414374400 14973324738151813347106012501765545919653783048463704337924756846850055192130290770301168657902925670658580064366487886695345523890703310003681124574794120874171621054920813493130947572655721890153139605355903811097918983476801445799220394599203553494229169347254246268748661325480143747138523657510949634023983200558433880152250086401049633716966487388370069733138129498996885169799104830348360210809216999739775166427984969009996386651520436097690064415670018088335621840482665872556688678757316409970957733586976358728575808379485878312042451268961986666165948777794498961231296467092003297171173364112783181650421672880291676656563749630669414308724458597793049772070909238086192035906210205540300754680580651935259403211261164728560066878013688699927761376058462382730365960800509179800667465987119110205608418664354967921870891187945066029026574110196810602720503444863015479433809702909022874467124287814989355152997811505098696903//39445157494781689699693950849614948667844286422145805375818438012227860321854312773542441788282808458682470345570109295077636313466893616554854230333208813605878314595013340530853890162139872790088256566331438690329543025535102204796871704770879620042412775153179337064477824305183950149819706135483098561656129875075582662895328184295466689646169222905446312181203853685250235811699416339649652118325216458655667907568604505900315407543316694396919745808096136252824443259596856504639327495326932962348957012914343718310144365188668503205295003025208772406340607834829791412547299379531754740062291725121905278771820063759048019261534643872311617120600036696496165717843053267934622613999146932312412137024846900796369691074112607953588972130273694407593867479805742357894758687558128322227165198887659939146771550170624847839611904782463344225322107468755475521189383230910414370236606037061139053961098903148732621614055427818401692178195200 -169626965887324197794825021524675861099369402958765492009576729891371496467720796071947046103517816737671569647647659142179152634162752199141494329647474883902690919221888367957762763889678821985157127880626144816668406164885903248190519886563293464608729110558351300657369722503855907663462874440867419174240411477882735796924922924399426088797389448337799348247948992959151682187728200689400473040351203599469288567577796843235838680732150105040349260831371481584875144763866693042603209044847225071167632654541918308589419749573320529366135396205618312466902131191975578636227236350769919984327167881803167517632015715837602883232996998189306803220255085742238039768383986152137228137103471467604126948304240207818077992992779587114113231018533931544989571602124606117883514982548082303970149906516725041533134673875743553253255587314001177710799614152300054960026612886719565129791439045090905539688534482449213473021948804731963207747//2387746867017451616488140491430024892693507471420559418749542781006859811482914399891769142917386005365578871585177282662032918175195960255453842742836906850275833976818140880134355484481533632893342464148596422054615004479058186797037300528797246333234053322605789203636390964607135115735752878067910232932251061771241937193930532756018916946581443626543016764035539943080480941134871335760125608229286436297289764004819526090499092669955437234160208612916752781170972965314263047080833957717123675320856864515081606415040738906087400060693857516459304356330484794268363373506196522440988886931770725760712666208320841192881040099298230442403929889700322221361234564786766157818975822234081694302644681361237399061540245299686283201457252446285900968139682111444240937397896059220185367772151066705999681649684571170328490789224507302831781103772831572108664784882663998244443749878322552110100950733111853603936614695037488563940582433186749440 -13317981792899779765455176890524285590371639103802869023225779898900446191047218611139306112074783633968578449719516938320454996831246702520535487388717670176137461397381565284457150414788868004869751173810129704482475086224293768857147237962397058789875567090541065184638182046700614374689277324098824379007361860558104440713940032052070070199902793687952925014624132142035709243258569979112906626654671307070729944656289921855437588879556348733769728532161393789727859241429884198470574980884777049663030224610069899728953770239528646592002200923849091530676708424198387382550312484823340258527860844022677526506755808904892672057893852859576990163733583862499448041306783664195727108765390040889600247554998534920372841941751405018761834059544139614893760167007965122282944967791328120156377297158387620826149189977114004181539038723105103558141398510919866639338532361523756436986947046008323071442357397154768809650856152776989353//41682759646138203409832107706367679740057528854939082580931132030466900091874393805783993780394911045803156766575843129506647920968859612236860032728919988727630394226956676759124839561648033700511182291478505651765682522441915284897951960742779744591560848313236712711733351568979975416012081567003415152839913933280298045763907645023879647414826593671212747129826232601197562681506313054652896774119147757259290829253986748269128316731003132371808584851506931823150226858453228435977256357244520707789232985854318435841210584948753400799071596445405234225566125052254972147556491057523922765804131809703837144329126929304289172493763165893392719926058016775444969865594917896839522207571454657383844670940779052045085090369114535024863092991140618606651131933360582527658710826100666641740790008798293438104395503970206075526143644500395942723297539131633459806833066211467181818914292559329181212369148932227551501384989972102768713548800
-434532914797585406201484996091079466861144855766071133979851518096287058390181457104833660863667047513075248309690222805476983221515786281903094108188427202937007782052398884930394641722506181279751018438741431326317566515658703863384629690038284122636770057601311791128774970973023996617578472617763608260250407482681059396401809717869350684675020244280670616299088468713911050997223175336635970149773211920335550873060844712467206243284179795109571032489613837187035089505566748804072006465543078489897171887610232019750508391508992297710844090086829023873455901533688196363678288195498535908404543818618626535233075352699109856625694688195499841182563234388965410738957847637842950780309692776653917837764761163166434322200266805301301183181686967081692355144969144357327781342584077270664392956096646585220801267552275786571164061873864840211416656707411003686974696151819866790381790384493644386350483142825995937524267895315565822391//116950866955956813868806881212899178417641182273660053163242911722784970358346827749800937612280130875048761057233173028344469461642251114552841277200175029401265337640072206373927615566442463651918814570543498223083183892851829557405908597328844718362484244372528450790353843164431107709506263415571113449742909147979196923784352624784600013710111524565372249667046854354962331810687575629067376729597703002316233339011568624840771885875368354326214299408167483159394594219474108428449010173899935117756254588493792967267301497441015513176842000806170009289656398086613716253364727629762720992576525343381844875509592221692132576292158225750396566026138231250346182765066097525827387211465225843394841536060607300973399769780552646601987874920125761704800756478901596933774500859764181278635970614171412978760060628750783222329363622995842339776628485164506030279967216240544183667509676021719230239989152013254038270777346378641987711013228544 694099351415666508717763900355730744183963909153827917770034241045846902169896929291097133329496513787561981573330000744255059672042941214377545596898610527615505142107667201508629330005357460293035397835433899280879340592158282500316263716245779910130446994733449051731509629469654937261921775563886607115325435378408578953339091957858103624191642777840564405328054264928155247820520214798760646206893708778347403704886158746014024287515573019107914971208269172638123734369275542605458914545532737282552438979910846169597235570712824180015601585345490663442988720805637514943747603631723019537100763252301358338928012402782426550792959534602137274077380777888512277602820930246132530059249105528430431914933804437206176976943270660753811365272000272742616336611882509536561737164752918213559279475220344487516270352204279035751322970010401789454997108414452105445619469614155842144959146685171628562825022458788617981577416715640824230271//196792324204735023336934655887089963683530835556639512534302976456609325122218219771299654636048297145514742163613512307310405344109557163911030995288756059088667635452044578033051276193532991721978774517741463356149588281241059351404173120505267554936872526588389220079922332247840806241957654785816777439471241354772687131367901051320240407685283815374424458574357687616523154489137747452757605073842288705820584945452158743722452692578744826991225984581051053393212057580845855528640161350312390823147543778715517012228632327424785719287955289818074534862402592934205772541719493607773809362508576298959835127059409988424261546645458552945378837063213369892409442152755452567498007326984755024943242969332752669907163074149968395724498827990596233637885888305844033302024400485180112728473989014230742993105871250301798691419602250233388552508749854844120724028790988866300309055905704844239089346135592329994775936404188617907190859878028800 269804192327454235941210540467284984852483190442285730762753540912893747664285206092457241054348842796626745966334086638611170460823746879872035156561137643566068559350056607452710156378844554339638217231033052566859659224533046165018944044873765706071182626314481170080408810995999533340121501148680911339578725091614275373144732858771871061442065886407204785262056121270405980263657957614241365569813310493636453013401903456224170863319457973327004557325018098531504583395291013242083305928613861680204259400363613238830370408476596836510184607056596145026363330660893699559997583324922423946469050072874983858203907610891783449534691460093992749133787686020376523667740698583715554339249598383524629734435979696196360660539177410200960827647671005161117256218808600447028704164549303462790665360934592679319280931754007564151687033611636101008144585421714315772458719795644135236776026933295509864988760740405181323063435138629589//209764003394190129043851517090406410711459477206528061025442067781939777598728327569540520363355334028855055416644196970717681381950988638639027521545132492158858608537832144429541793157109012611363356752214667026535529380152363857869174488399814712238290931108803672316619705681423877762420028782172441912337849359356211929955278934236017920961667007612132130780655478025402022164970992375024966281279404083261046063027897712618305003597064225527138469366033192948140305176981785706180543759593489843393299875646447612185775752513326439107012610231568784351734288061959040393649344327890350459433396097862821661986180333665635060431693796869516930841961636763841182982397179512918969001425254541750128073379039554563859145554427775357816945716659343995116183753207126553218739336394817685871904009207139928566488021685451252947842874102408111527288191779237240028549904285271431876456157994290758582226149474623971752684173540069662481920 -1507729867753620288417633922166036671285574361408593932890174711283431834845791082018690683481862562868495429798586431430493664455037471899055951117853831478991769772735903670835618426443663156401182899461230682579541144958646396126218890888030235823834239203891247428638668191802339094003409107766921936625830379358702672948883551186641618911162398419392818973588849256066984827827131383791459039520535730227000084757609587620433238192326895262423116030152200909716174080025383328899539033898322801006933956363712691388024595163221906481227803196751650233517887095849404723614828563972187812130830673756143484600372458435712282674829814824702315566070585102106094168260236628441006931172377089724589387578087938252807039078525774275194348968392192786829211915902152244557030995241691111650834554917478824220327281808950484295311430758241601890676395126825667815662849381520483623929192126419587109481972427254501671931952958058640223094553//447702537565772178091526342143129667380032650891354891015539271438786214653046449979706714297009876006046038422220740499131172157849242547897595514281920034426718870653401415025191653340287556167501712027861829135240313339823410024444493849149483687481384997988585475681823305863837834200453664637733168674797074082107863223861974891753546927484020679976815643256663739327590176462788375455023551542991206805741830750903661141968579875616644481405039114921891146469557430996424321327656367071960689122660662096577801202820138544891387511380098284336119566811965898925318132532411847957685416299707011080133624914060157723665195018618418207950736854318810416505231480897518654591057966668890317681745877755232012324038795993691178100273234833678606431526190395895795175762105511103784756457278325007374940309315857094436592022979595119280958956957405919770374647165499499670833203102185478520643928262458472550738115255319529105738859206222515520 32037726828918521211598085960778633883344113821828593987136929248964250628985264928889939489914034573553339136664937489482446166477207745804888557197759012121112664500802693387219836284778546202832056259514693246610111335637557832464962246355974110684086023937303882895493460919062760898657618900469822853373619642825982021416760693222629440417059311504925331362562172815906986134862088621301298914775566494334406834151430030726022363526268419284218629926910330545111656594343505711536503697038526241520957628958402561881544441400535929372361882605931208902088708672187333377386639502356757203095011203023727059246668389265045653727174386457565219717879966962009627381136278713025459017934654340835124146720160364981525096209988588186311408907592164196323063580363899246550154643661606431879112084063258622668268115161039047330242496369054421491751378739528917695734424397047368840550243504538066496966285104933020637272926283327021459319443//35816203005261774247322107371450373390402612071308391281243141715102897172243715998376537143760790080483683073777659239930493772627939403831807641142553602754137509652272113202015332267223004493400136962228946330819225067185872801955559507931958694998510799839086838054545864469107026736036293171018653493983765926568629057908957991340283754198721654398145251460533099146207214117023070036401884123439296544459346460072292891357486390049331558512403129193751291717564594479713945706212509365756855129812852967726224096225611083591311000910407862746889565344957271914025450602592947836614833303976560886410689993124812617893215601489473456636058948345504833320418518471801492367284637333511225414539670220418560985923103679495294248021858786694288514522095231671663614060968440888302780516582266000589995224745268567554927361838367609542476716556592473581629971773239959973666656248174838281651514260996677804059049220425562328459108736497801241600 -75767336375947471558554066788102567042123442706358681712902761445428319858044989462462771502555362688803722141081230067054311460787355281753704660071118964407586925494320349697735728850932221454388352118304331806309269859028485012937359985832420156436059314680614823887674599990371886586679861413223897339279115326386545562005454120911199578131081500078681683212348353932661145681998415241036750877939294194917053434708110153009172569906763144359189336642940628174386323058890977354882723653883158359446772210443289389834770379806995393012282501317823112077563049278710162842805390210002249760179264337453466201445586853486512002459521252949135609532687091503300391078842722900831075959256173289582202542541495222574503537248915849449018511576008028448080700023617793735853265121441940746568896492027761809543590365418986594360288602234974194498788786230797457979241334466875412023484111494601658302858810959400275676183890237191541042053//72210086704156802917988119700504785061295588853444337260570850232062292685975233867694631338227399355813877164874312983730834219007942346435096050690632263617212721073129260487934137635530250994758340649655133731490373119326356455555563524056368336690545967417513786400294081590941586161363494296408575592709205497114171487719673369637668859271616238705938006976881248278643576848836834750810250248869549484797069475952203409994932238002684593775006308858369539753154424354261987310912317269671078890751719692996419548841957829821191534093564239409051543034188048213760989118130943218981518758017259851634455631300025439300837906228777130314634976503033938146005077564115912030815801075627470593829980283101937471619160644143738403269876586077194585730030709015450834800339598565126573622141665323770151662792880176522030971448321793432412734993129987059737846317016048334005355339062173954942569074590076217860986331503149855764332130035889600 4081339382270895231293456439344038801833594735057858449123337710189411524504597501770004785853511982362391016543466821242208597315032364075166377244636760900312843232991613043868363928008778010227027570867764701667941122535309824856799277753004705007159177213486368779957435213264446756360863472428808942668735684826185720175089328163417445053447250680652090335795532598254131954829738138329598153023251349079917057755803907159925722717159232169678802202340393545198087911302137506994821217845318351720703772271741322021956357294350006025657151787429598241524201904882717953779665176369787036723744817672064557042014702595350094499602769634002140697572116083497516829476894281099091716926155924228565045624223942567007326680827652018928347695401050617016625731834858574660302374449916214297884826265806890325495734413825479647523067369869915950809174718165041222688058091896816565413803330626127455098914731009719149816339146711603465700009//1492341791885907260305087807143765557933442169637849636718464238129287382176821499932355714323366253353486794740735801663770573859497475159658651714273066781422396235511338050083972177800958520558339040092872763784134377799411366748148312830498278958271283326628618252272744352879459447334845548792443895582656913607026210746206582972511823091613402266589385477522212464425300588209294584850078505143304022685806102503012203806561932918722148271350130383072970488231858103321414404425521223573202297075535540321926004009400461816304625037933660947787065222706552996417727108441372826525618054332356703600445416380200525745550650062061394026502456181062701388350771602991728848636859888896301058939152925850773374413462653312303927000910782778928688105087301319652650585873685037012615854857594416691249801031052856981455306743265317064269863189858019732567915490551664998902777343673951595068813094208194908502460384184398430352462864020741718400 218092124829754252536293078275625182073367688410248133012598792528725090205602250496312907472961161859359961697761685837736298173459915549347063562878730954429672966120268677194981152834956018295729626150997558868437765749523926702836237454540936408527949140883812581540229049097253684115144741643036395245357304923099653251593826942258853378457522905500231097559546748525006221357118690386957315696147125784790684536418918403622715917719164917646226630449289879098276514623715187018644100270919239562662767948380490515171204925447350517527867781480263527378273397946335766527156735298639106195762295814690214320220987215264507673399787597404154791123752840821578608604616596869674751494520970576057351347736397255665518140550727124268249151195668717063940447917809742590249213836086452601281368097555146537368386398317049522191283144089769770864412060686430072659454536767716463714640536913914621354426207541535306323834739783855588859//923431212428757135237511147616417609199262931761676668933201199275586478941982055338950578656236530719426676475472057957265347615839204966529357013936822635851531729290777940545952979611793030820402644310548814799650004310469571545288493475273518666490764704766844687633317807175450593926579001985733344350635949223137963644329345416910322131664045129638149112064484585835281135384496210911202086408479774775933235189818307929600536019422770033321382178975694624801851041089927956123665997157656245289868843596303410927283326034943304308523896837696322522171847365390229737601014485551870089825621638900909864206796592014985190571068773697624373442621173447130885331609382054537323707871686315024484871356122337594057228884012124169077986559436098451041490013707616512684175756414757400004699272948744269188502773360360113490392605825361643803346374299531531268324652193411711861191534014377649519439918470686821255618665557893546865789145600 413830953455816454821619060909805701495924024404055725186353961749688659742573847142309487759030354308926410321485782252122809398164848151119991411426903175355426672604771735629241252271980229277853443927326556971182517473593271129524159731530816796576924003457750218698607189579688394018535753739623218490999745702488192773249004449045858141712695419343067771440914066663734256058886069818434004804269978557440128245003046325559653095512557880112542910920405516183962094209003301131438502558066113162946212779421690191344182917792103506506967598093772299711353152091216321808455338248644292224169907382965559874344076636046309900890829154781580233300218202509506157260393172257986186340021102129994372770125400615839505963277037768113926684909210499933165269110795910526577295061823070857934947882030896362942197869738672140212749018526351379518333021931785246586312394787207867101499382425726724427884453913633381456257027576409810786133//2387746867017451616488140491430024892693507471420559418749542781006859811482914399891769142917386005365578871585177282662032918175195960255453842742836906850275833976818140880134355484481533632893342464148596422054615004479058186797037300528797246333234053322605789203636390964607135115735752878067910232932251061771241937193930532756018916946581443626543016764035539943080480941134871335760125608229286436297289764004819526090499092669955437234160208612916752781170972965314263047080833957717123675320856864515081606415040738906087400060693857516459304356330484794268363373506196522440988886931770725760712666208320841192881040099298230442403929889700322221361234564786766157818975822234081694302644681361237399061540245299686283201457252446285900968139682111444240937397896059220185367772151066705999681649684571170328490789224507302831781103772831572108664784882663998244443749878322552110100950733111853603936614695037488563940582433186749440 -2996201719224057490134952943004070099752792701268058833673232393371083782524996969134249593471978332109170832154839494602808072155600445003796666561312677753604044025712296600705701529241653957880331763102303505425654363670204372547513889594069596407593118238263881460067484048287651938564610204261610310119614042890437674886638128740653826027622780012492785553601631867669930251281777739135788699057079919715262389689362517129457023209949219267288727831139267693751026960726317479387661609906462358739864544962432104959530261874102023501869289030658508639334679807171414211290214626766627550715211121364661972667297997476131043332026820419597940610762458896674155899214795075898871936318861832475914710963082367068467972970789925310371781435134349160535011803228052637080130702085003172763595776903543915937712711759388189186334983816876103304894983396739870980690945576657651607254858603604573917852903006173472960000596718135718712833//9904923397472835798485096065113488216372403780782187854326090076079341032147045353533334387101988407213407929695149126086972835350646959024283086599157522885546877669323040155424594100448839738219064425395173210956644100438571018239922430290917780696490818539570475125704055439465438809744550102604716121123829072613005823536769356012246613439911961946389726620722649100167924258026291492367777689004230239065084751126187193406384510522492134544359272454024140408618527234434166401054344404246917900943819957888889407142038463382552821048232262927790255902919599533745976383460439114108084431409447147790566922877437117780203429615451730264396833060150672931531669931361032181218096607718812338091722959186548945222097256497592435846752983045986867954119256546367149906241272369552760098612352323172011953745926041912313982809283077860198207012331989375450766530210165921921088564207643330102741775718107799795091045471670997914576531111117600 147540715330089082883152240495156036202835252681375561977674935553231777765771238373077772284515586390460037836441578586180694408356021619131720726691104831290870707107882520524178431357085832222863655709803535191264364978974969652397774242732415729670327869382966322821771372876719147572230326484965177454730852549176832462914313018172806298272190893653050735243296827209126697730426579797001537393079017794239430044273964677446921322596295355702900993546308480751287808937051368593082702599137737524317096868749041423089298089902704253873446112449030145325903100818868986547198162251821724073423265989252250003123521357763553865545523856704522749023655021985081003490906366262925608342301003231190517146571963002390895647887059077254709098360342517906966709618701486074768597932425894678944951759454791020963966566989133559853130439262083828369428668478719377755836120483490412753204116693062638549831852468131037569134974573999726067641//349426370783041699973874218258052423321001093378618451524323333805881923631646009740258898963519903224231054378318626731029207537833555159334708694073693685406219606363630372702588607485102482862440360607111671520187561631081685872737165931043499463400105364283774029800447458235190504741817494351401497502280643186035405443014224305758865894621674677055075624005200967280070381629493366208798869496968746775213136195827247720560842829749576180608811016524402846025020433948428738597195213324457123217686370416841210694884010571622546350345442563384288442389827043063662932708223881332827641990015228160104292615851830418470396112092423967181062910687852032394327009480990169436923291058646101605265075321156692545591255409710187785579110114090619653874099821186962088399692106227344200161778204883804831460929449439560266944764562044316846015186268034942731431934048389986991768274876471040502578156065149307893163126103047106918134014612695040 1117835102320482780798743591804915708249893609389544002161312348629571178824238724025958357323245982611266044616868220850835693334304472584224518029572416329949799619826068988754807358034909058409931256706635568261104937511179091294205654497066460386198436410304876560279416564179269205299404676153632104485675339955759584953081468125288477437857084624892648511154768760997983790727513522560145907329542530263556942420288339220694063529980573833330136571463848360985916124847074340101011061404801472199826370718416540789144283318840447126236414080952623921009117982341393679020004227211741778633615341186424670142857369307653930057321229573556576764611456342248170788985353189323607432927862175162183118019876281407579645289630141222184921701357849609177490883216643194988341129356776179158989440298787309889075632536992231015801745635255496165987290999733699545413158831106946985693441856726965682957782786513317442635660728877234081094773//1790810150263088712366105368572518669520130603565419564062157085755144858612185799918826857188039504024184153688882961996524688631396970191590382057127680137706875482613605660100766613361150224670006848111447316540961253359293640097777975396597934749925539991954341902727293223455351336801814658550932674699188296328431452895447899567014187709936082719907262573026654957310360705851153501820094206171964827222967323003614644567874319502466577925620156459687564585878229723985697285310625468287842756490642648386311204811280554179565550045520393137344478267247863595701272530129647391830741665198828044320534499656240630894660780074473672831802947417275241666020925923590074618364231866675561270726983511020928049296155183974764712401092939334714425726104761583583180703048422044415139025829113300029499761237263428377746368091918380477123835827829623679081498588661997998683332812408741914082575713049833890202952461021278116422955436824890062080 -3201042020460321695248098575287048863855029292126984440417811841389064852461939578432471167263463801307442768896768949327279992732658497441239783436831928788116846833272067126893996895389843641734760753085106082485313718355185244719000868543034504417247154871300646913622440047405884624647846693563471812899829027288478258443595929224461699958010028585104550741464475586966639693655949335802649447289561456253596942480972410589727250677481245830027150305241300875645392913952193823576040261542206311149855579387018919373319877928816885380428416509129454472590733295303099551077617796674945528169707897142655451690513610128990505997416785613371560194985136585324279474736084348973507642316157797886987002032669621047999461228277572810703172373219549244177875071028350830753942336691457088061467959087225126665117823460750685540615177085216850594265023978233156209838372083679664154893482514323706909930096102672314204448051851798169182292497//2865296240420941939785768589716029871232208965704671302499451337208231773779497279870122971500863206438694645902212739194439501810235152306544611291404288220331000772181769056161226581377840359472010956978315706465538005374869824156444760634556695599880863987126947044363669157528562138882903453681492279518701274125490324632716639307222700335897732351851620116842647931696577129361845602912150729875143723556747716805783431308598911203946524680992250335500103337405167558377115656497000749260548410385028237418097927698048886687304880072832629019751165227596581753122036048207435826929186664318124870912855199449985009431457248119157876530884715867640386665633481477744119389382770986680898033163173617633484878873848294359623539841748702935543081161767618533733089124877475271064222441326581280047199617979621485404394188947069408763398137324527397886530397741859196797893332499853987062532121140879734224324723937634044986276728698919824099328
-2916522029574432822754714523093784190315929471726063059649117604547939054863388006820713826017366799207409303160997065962906150282983727181882902534786422747560379143811917846132927554110148933171288426307345948208742113800705689571121907497475432391560797984483745560689724478962141494209766496311069660487802797574495219895832736055583808829439184046666509892760619902956162758642802562228586939978234064151186409777661871400460771036238048282205591436562363547112574098299607690184227083946065486729024342856934514398481528272227477606231634443691388658525987341472042778897260526680465790634212139957149397837180519459123380744353498881854767708678322073739362415325724491504002972278313916084469314238142683424083599826372960233670230309498130026797984503619387543205874036007285051203557626380321474780907675211698786478758842644173034826540845825646234490031772658181950925916250171285077407940936132311252300022563010044930925887457//3581620300526177424732210737145037339040261207130839128124314171510289717224371599837653714376079008048368307377765923993049377262793940383180764114255360275413750965227211320201533226722300449340013696222894633081922506718587280195555950793195869499851079983908683805454586446910702673603629317101865349398376592656862905790895799134028375419872165439814525146053309914620721411702307003640188412343929654445934646007229289135748639004933155851240312919375129171756459447971394570621250936575685512981285296772622409622561108359131100091040786274688956534495727191402545060259294783661483330397656088641068999312481261789321560148947345663605894834550483332041851847180149236728463733351122541453967022041856098592310367949529424802185878669428851452209523167166361406096844088830278051658226600058999522474526856755492736183836760954247671655659247358162997177323995997366665624817483828165151426099667780405904922042556232845910873649780124160 33406208167572961030992623592295562277028016648226019142408245401908617193099862350215829020573554320992755331927741668111589920676165031592490598620760181680608957112552046435039727968554766074546656043816752999166158594208304018311860019788490128421273798904991546149314798452777019019639433577583880031844174506649743328550052533707415280631279220985200036164674308826814584030951882182745813386451395967500785778142325362708263263877430035145390781506701523253168137897618773415539821632407757430322347743091420357475802349298311115992893689233803545432486974743798028627203486565701789458363767523571913272761763563871344474373200365312183331070952793893437139159560767263010095914757836104061809704993450760038329357963865936678424228527360888850732903449893504125064419292511831115777384725220207221094317213509522582375758989950824622331937368141070885665781549356476280559250892586354837221644991893644206585543915505552547576774771//14326481202104709698928842948580149356161044828523356512497256686041158868897486399350614857504316032193473229511063695972197509051175761532723056457021441101655003860908845280806132906889201797360054784891578532327690026874349120782223803172783477999404319935634735221818345787642810694414517268407461397593506370627451623163583196536113501679488661759258100584213239658482885646809228014560753649375718617783738584028917156542994556019732623404961251677500516687025837791885578282485003746302742051925141187090489638490244433436524400364163145098755826137982908765610180241037179134645933321590624354564275997249925047157286240595789382654423579338201933328167407388720596946913854933404490165815868088167424394369241471798117699208743514677715405808838092668665445624387376355321112206632906400235998089898107427021970944735347043816990686622636989432651988709295983989466662499269935312660605704398671121623619688170224931383643494599120496640 -613816613884447112124393310480862463461858297344931227886712028805299705246897712043679966398425497356835105241001502074093240945174059107304742763531634174809669636775561151135662767385086338351701557398051271102305499556906159007011103005059769088474223453788816955251329490627377252355671953945620223129987562811541898637118995930090782764114125183481308936540634009937114470651758682083590165228662829879687033906316822194618930090187496455072598295289139845307545110825548888773551356636727267981378624566583341927457400894141611922434308330638634684336211710125117759118634464091817246828041602898309900023361178417292211464056605125765021611731846884465328954951978179180260013377409577838290551696758306263329816259566445697752383469202744199575519621271261975072688716882860803123985092570846783311187280596598663717120030147634160621148285337118365974528521520534906534318271590733592850078883556862960824002976010673102967535679//161881143526606889253433253656272874080915760774275214830477476678431173659858603382492823248636339346818906548147612383866638520352268491895175779175383515272937896733433280009108846405527703924972370450752299800312881659597165206578800035850660768354851072719036556178738370481839668863440873089349846300491597408219792352130883576679248606547894483155458763663426436819015657026092971915940719201985521104901000949479289904440616452200368626044759905960457815672608336631475460819039590353703300021753007763734346197629880603802535597335176780776901990259693884357177177864826882877355178775035303441404248556496328216466511193172761385925690162013581167549914207782153637818235648965022487749331842804151688071968830189809239539081847623477010235128114041453846843213416681981029516459128885878372859772859970926801931578930475071378425837543920784549739985415773830389453813551072715397294979710719447701961804386104236512809531012419440640 -54317932376431765988132505750755630074410984443664799807028509487178674460878613546071319196762901204542108707105949061174224224762353354775646722983200732570566985705014535129582506199443136546416347762965155700637992570998665090521535911971540935055831140902479630239819002014765541914816068462026346239155246532359739026170481865675616857496359396037692119122988576940240470988617571764854775036788701892920999386627757803133929955493675282942647787503351359258656313634318698512422143598886490933483653592579865593216616010769004682621864316534878678662958153050291575020036407950134109983968745779638295949314718719847868471476536269354906665144498385603970323275510601359422794049633707860209182011390177553611993078624790322923797376039052299536684789175296564251037062065422272903077631268342674431919990545253034395543424565350032385392951082927273033570676750604936896818798507747840974313053645537947642831178349218072755141059//24872363198098454338418130119062759298890702827297493945307737302154789702947024998872595238722770889224779912345596694396176230991624585994310861904551113023706603925188967501399536296682642009305650668214546063068906296656856112469138547174971315971188055443810304204545739214657657455580759146540731593044281893450436845770109716208530384860223371109823091292036874407088343136821576414167975085721733711430101708383536730109365548645369137855835506384549508137197635055356906740425353726220038284592259005365433400156674363605077083965561015796451087045109216606962118474022880442093634238872611726674090273003342095759177501034356567108374269684378356472512860049862147477280998148271684315652548764179556240224377555205065450015179712982144801751455021994210843097894750616876930914293240278187496683850880949690921779054421951071164386497633662209465258175861083315046289061232526584480218236803248475041006403073307172541047733679028640 75404045430877527142483111206045990473640306396292625307025369336015285352647931479394408259380291404264830789410562112959285776011583231306597667081459244263616887700767307211156584759884759138662425268222485663670192074762516740096759485564009001572715413792316237709268571694041615018500603604467267456438776023310709484384851807100454529770237814276951468880346013768746329604175598032015707489391386027522769810831648328214731611592046074958631676873953289582605375984921259554939793545737769083108780578854575859464088774819456150236099764817918741812740802877106108311877156820625357208704533780254122718581104623739059221128636083590094923612958690151550786415959500632772094267525827594889412172297021210772947193579187321743027911377249381805188920143649842033508789285323946837722405830786262768486365704409775707393982200381279538030606474075950018764253677783000131373201446452116841170049127428975458101652090580078813006296259//35816203005261774247322107371450373390402612071308391281243141715102897172243715998376537143760790080483683073777659239930493772627939403831807641142553602754137509652272113202015332267223004493400136962228946330819225067185872801955559507931958694998510799839086838054545864469107026736036293171018653493983765926568629057908957991340283754198721654398145251460533099146207214117023070036401884123439296544459346460072292891357486390049331558512403129193751291717564594479713945706212509365756855129812852967726224096225611083591311000910407862746889565344957271914025450602592947836614833303976560886410689993124812617893215601489473456636058948345504833320418518471801492367284637333511225414539670220418560985923103679495294248021858786694288514522095231671663614060968440888302780516582266000589995224745268567554927361838367609542476716556592473581629971773239959973666656248174838281651514260996677804059049220425562328459108736497801241600 12905345748573943536521787227177632352642907052881335990217088661399448849095802702301617027015177024079684541186925888162379974481284853923555975898531383176666973361029633198274328170137332388154678709435418501018848746888996287988207785287128380943157386956361889315484535213568064808694454062153548910248501349019619799766504271479943908927450683709907919945028490317499535505345025133994897902894710634117146924417759088702270238611457698232310873894954798921574968399303615841506512658266943148222108075087579902907754177037804934486780296319628233507720510541564623087314916872182764996444078127360947430860332117939964626090140553457620397971403676930324174751520133099381838359920211045525151173079878319385714698237358396264965472446381787086598216961081435435811220973697020641649137498009773664077230138254525733418753629570380657428441729894223889476598311632913673141597587733662773650297603263433645108198723918017143199//14240395165251729941088971895676406344527109545896502972726530265281479270411991826361891948298462168691300579249385311884791567069924653020284830599083859355081664184580220929244663069700249846985060695972286863778774578790643920156096170602258703683894441259333810470760504386525387422368813318136661650583399603345308563833496940829411543019626416148358046521382180103322281788938735570291229111152976643379182748477819044853048904780553223060913417883709913517827864783695184155229808507910720166375368807574937625556231900352513386440453316708589063531124554608093334415826624027077444752572373840225345737199407190807417241885145302273122101609551870361458319555344627604121420124468055874443681146898195423395729607176812432690642045384954280194208066067673147910637987592725567605345074356734665688875715948967273980071021703415503286157159727448281636559963691481721360530590410165130359654216998522157473330393331165820028259763200 218092124829754252536293078275625182073367688410248133012598792528725090205602250496312907472961161859359961697761685837736298173459915549347063562878730954429672966120268677194981152834956018295729626150997558868437765749523926702836237454540936408527949140883812581540229049097253684115144741643036395245357304923099653251593826942258853378457522905500231097559546748525006221357118690386957315696147125784790684536418918403622715917719164917646226630449289879098276514623715187018644100270919239562662767948380490515171204925447350517527867781480263527378273397946335766527156735298639106195762295814690214320220987215264507673399787597404154791123752840821578608604616596869674751494520970576057351347736397255665518140550727124268249151195668717063940447917809742590249213836086452601281368097555146537368386398317049522191283144089769770864412060686430072659454536767716463714640536913914621354426207541535306323834739783855588859//923431212428757135237511147616417609199262931761676668933201199275586478941982055338950578656236530719426676475472057957265347615839204966529357013936822635851531729290777940545952979611793030820402644310548814799650004310469571545288493475273518666490764704766844687633317807175450593926579001985733344350635949223137963644329345416910322131664045129638149112064484585835281135384496210911202086408479774775933235189818307929600536019422770033321382178975694624801851041089927956123665997157656245289868843596303410927283326034943304308523896837696322522171847365390229737601014485551870089825621638900909864206796592014985190571068773697624373442621173447130885331609382054537323707871686315024484871356122337594057228884012124169077986559436098451041490013707616512684175756414757400004699272948744269188502773360360113490392605825361643803346374299531531268324652193411711861191534014377649519439918470686821255618665557893546865789145600 46660871660429747564998990736161129980747820713244416703524119842485782927901246128887376068888370849772843140087611092326356394613230617486578832941646790806105937392141243039407894994876718521534492308779301484850012954319663792348150314034740563023941772906767262389809904866999492372829459200141996077925929869153791488834221861542130970852988192296984071325161810425596245759226479062001756002996314722455187975120757350637977166550590032646139022404419099150882136945172364720128077961112821860007195667702241238828976312782015001337340362200141100492763451989477551826595957737127564231579572739520342296780249890757467809599439010485035752011792713332291441656403847492141223142211299633004109377998276901308714654404291934115972061948674195404241901672041704489914987446525575533408077828520950062766112179428672202542226920439829125168861334725693724139358753959808196627324056048828258855775878592664486421077076281419059958135583//8954050751315443561830526842862593347600653017827097820310785428775724293060928999594134285940197520120920768444414809982623443156984850957951910285638400688534377413068028300503833066805751123350034240557236582704806266796468200488889876982989673749627699959771709513636466117276756684009073292754663373495941481642157264477239497835070938549680413599536312865133274786551803529255767509100471030859824136114836615018073222839371597512332889628100782298437822929391148619928486426553127341439213782453213241931556024056402770897827750227601965686722391336239317978506362650648236959153708325994140221602672498281203154473303900372368364159014737086376208330104629617950373091821159333377806353634917555104640246480775919873823562005464696673572128630523807917915903515242110222075695129145566500147498806186317141888731840459591902385619179139148118395407492943309989993416664062043709570412878565249169451014762305106390582114777184124450310400 -1402402047379721048156702559324408110677923837921932577963798210735264752495333268109619522439421227824570311258504073817581718409341727270762616212967996036100981666398532871119824866050704019399943316250038991055189752578603465221779840907515400681523014676248904770306105690111913395689650705179232997700527843316951176133675734524325459072320126238415702062864101692742988561002673110260708561045573494043741123203919042862253200869486324148311550020114109907433020726329705860765770334258906422210122131355325312527902211086693000321279967933152503005715758374490087569574080372115603456277915163403160850440683009706214988944684211288187419900480574951756886640153429276807772026147314913298843358286017732478248542006310064641505143607834962425969630579211815865904792016434198542317321785833912679169786152039965285615142535543218149726175853998651801324650390210373669869284833495373496334955155709955775776160177371102249841210597//444921776462879183196547917657768613545374062997619767468858903293203691580667279482938349611935280502902895326430549564353959908421607501016243989348491959678726827978535567726898537481031111719256359779241569326946895244545003751000739228968430993770320494895488671485041794647292257590512958646194453341413241323833901340483950202984891356505859060846524862863765206785182784062398385545365020166947783160985670311457054551024675652786727434936684834704984990280305521487129760325621234357228014034942272891008994984169081783742993800129290220458255470123692818807769572703017985548010351602193302936778757678569100843393982627198428032746073892490743271061099608345360153630865060043617707012915158017621875601529238254599928546855388654587434963007394182256690857900229079357798515733941192553912984158326317609377979650166057261397226292628477932691055549978136148741200698735091158778279680260828295702596884725783382962224953248419891200 2144828297357088834847946680635959744232523561280524657397609227303817951662569688257187746551154960982544570466457915250533250203634752410055203646429918959850716070791716449611847793799944181089754669003944785673582698935134836797884537771899467338641629032115859696045712634405111151598234223150857376300070923927655353546607835850498270061264298261463657083903705262532904631737207131798630305289782617693205692414025793989103356304889697407852260947761327991325166212628161766889121707107513149716941260473181616095326120785758852107345765311693587445370427708484322139898979416145952507770773504221747951027494640659562402028493735816478233386145109830516606969160925603835087133630727214124948524054763994411129175883877598234954157710231945469572792784197625876501493879356859747238664046408656355951052971355268313545278759849925178981443861867838955338730340044118934137006916643942794457864092133404958077578374464411866926478417//5510185077732580653434170364838518983138863395585906350960483340785061103422110153596390329809352320074412780581178344604691349635067600589508867868085169654482693792657248184925435733418923768215405686496760973972188471874749661839316847374147491538232430744474898162237825302939542574774814334002869768305194757933635239678301229436966731415187946830483884840082015253262648325695856928677212942067584083762976378472660444824228675392204855155754327568269429495009937612263683954801924517808746943048131225804034476342401705167894000140062748114906086976147272602157761631168145821017666662150240136370875383557663479675879323306072839482470607437769974356987464380277152671889944205155573140698410803141317074757400566076199115080285967183736694541860804872563632932456683213585043156397271692398460803806964395008450363359748863006534879470244995935635380272806147688256408653565359735638694501691796585239853726219317281301401344076584806400 -66401488635916047333734536372753753802121596014736051945761473864602515075971609933884701629097261699936890094551526730264428554487819462519046223154865157793610415982040862882474768956916757687659104987659500770682507051332910306864313227123519996153514076219669455552156498232492091471318104631447072121323238970764126213062611414984021608949630916495241626350213067681277058076673438824751232609113503029637599936639726612241302889413272857821932349651313462468517866866220362151538889471337843837651566010644925061358078894770090771452248336272564125767738487675882201751484831443474232425277677778659908064383070249012952394121054250676555701885168294790667559866025405151301481071970831901848194429755350268956974057626694828835582048660345978362057423766442322205547109239231565996273893246273778848441083157109363333866058955738244136278490366556015095246506599815191838067875725334645000326323708046829314100883468678639714458563913//35816203005261774247322107371450373390402612071308391281243141715102897172243715998376537143760790080483683073777659239930493772627939403831807641142553602754137509652272113202015332267223004493400136962228946330819225067185872801955559507931958694998510799839086838054545864469107026736036293171018653493983765926568629057908957991340283754198721654398145251460533099146207214117023070036401884123439296544459346460072292891357486390049331558512403129193751291717564594479713945706212509365756855129812852967726224096225611083591311000910407862746889565344957271914025450602592947836614833303976560886410689993124812617893215601489473456636058948345504833320418518471801492367284637333511225414539670220418560985923103679495294248021858786694288514522095231671663614060968440888302780516582266000589995224745268567554927361838367609542476716556592473581629971773239959973666656248174838281651514260996677804059049220425562328459108736497801241600 8240522168169397942457266376985828177487577684453231542380917403452011012987988238079675716288504926253889996175767003670528538056891511010802872058316853578895363817720168062114765831907617069931658670822127922858161492046526255391250047273928306285738299939765363488314427977212180255780109237840254386264626492899419435789361231235863396438984334110784096286013738803637742017493570074073538110219957227730505263338175447574826327172319489059896761313540162253891648880811798790865404419403956999016932649199296937062864140940206041230697417699177040072872042197418213425443690717297887113330570357306596878697450007473670446621529308891028144985587714055656587012829864800264494228630121624321438478525112050315457237707835896413942522876353047244171575576787342584332824787573729073559761231254333567039609995956276471663170204075638791902463307651184036709606145095690320213074261128199843765194466691547328394439867772966713348143809//3979578111695752694146900819050041487822512452367599031249237968344766352471523999819615238195643342275964785975295471103388196958659933759089737904728178083793056628030234800223925807469222721488904106914327370091025007465096977995062167547995410555390088871009648672727318274345225192892921463446517054887085102952069895323217554593364861577635739377571694606725899905134134901891452226266876013715477393828816273341365876817498487783259062056933681021527921301951621608857105078468056596195206125534761440858469344025067898176812333434489762527432173927217474657113938955843660870734981478219617876267854443680534735321468400165497050737339883149500537035602057607977943596364959703723469490504407802268728998435900408832810472002428754077143168280232803519073734895663160098700308946286918444509999469416140951950547484648707512171386301839621385953514441308137773330407406249797204253516834917888519756006561024491729147606567637388644582400 -245473342299701354241414049423633417817614828301386780626302491648005354766457347810768775072990041915722153987120426391569848768962877548553938013613393816357034087286061922281874623115587181025018832705121035644035245372362421550429517554914352221528121735194788189257297121713134610071724972039389443514241373846621935139843052164495747924159012262634693340600743949927741981213450844876167106128030803903515645683843455513401328891817965576420431474485406760846589365882227354848692324616114763976576325743997252328545039941817988818867786858387690562927785861810386668682119130724614438621728359865732172868906073312029038878429261079004318002831801838561673868684151384069514274682084426653463587460236106902944690508351196349668522347627865793392935665927809382563331272124140313406000626177744381780743568091879208716002005900735593958327706811208461101737056361146149430819220417619646325105521899347368519784515501458659020729993//78544304836100382121320410902303450417549587875676296669392854638383546430359026312229248122282434387025620775828200087566872308394603955771507984961740356916968222921649371057051167252682027397807317899624882304428125147337440355165700675289383103066909648769927276435407597519971549859728713094339152399087205979317168986642451735395359110084915908767862393553800656022384241484699714992109395007542316983463479079105905463503259627301165698492112125424893183591150426490600758127659011767010647214501870543259263368915813779805506580943876891988792906458239631390406689917966990869769371280650352821076074546326343460292139476950599685605392430582247441492145873841669939401939994152436897838902785571093335495445402805910733000047935935733088847636173753665928978203878159842769255518820758773223673738476466156918700354908700898119466483676737880661469236344824473626461965456523768161516478642536574131708441272863075281708571790565353600
-19346306032219596400624952926762151424342825270545743297678790340638065419285927297747873656783128968362751852745595294825947868611463715355419267953513827663430976002348257565595401175045295324740922764955989106255207847394581712490131750148127800610500362994974685788634878600523158754109516475312614986445686436052010084521592908652969726997893594863156710204709186020399594249698570854344582121055026364126108930228609842393806167494945043551489147753278233251198805289468362717890074908363127909052570437506666876229126488781665524697033931825115298664084840973725894502386173388244431763328753873045225681281889235429452971898571744233380699682620176801288130887544325319227579159044482031371362403865946823595212717588175621721504518243799839861974801182987380891091492264738765604944999351305707331148964841284170813698737684243223230423362333100031592725153248666911895857574879001570577728436301094324577108253332854372969911359//161881143526606889253433253656272874080915760774275214830477476678431173659858603382492823248636339346818906548147612383866638520352268491895175779175383515272937896733433280009108846405527703924972370450752299800312881659597165206578800035850660768354851072719036556178738370481839668863440873089349846300491597408219792352130883576679248606547894483155458763663426436819015657026092971915940719201985521104901000949479289904440616452200368626044759905960457815672608336631475460819039590353703300021753007763734346197629880603802535597335176780776901990259693884357177177864826882877355178775035303441404248556496328216466511193172761385925690162013581167549914207782153637818235648965022487749331842804151688071968830189809239539081847623477010235128114041453846843213416681981029516459128885878372859772859970926801931578930475071378425837543920784549739985415773830389453813551072715397294979710719447701961804386104236512809531012419440640 -11778452578440224377186989127774198421595251276267891000844148918165008315509814782770145869120633801860525538645218153192244367974690540010769995108375569903374972963553513529684257094976230041497325865839649245705183628393972904944191745741799037306833825346675163389714241837902297538795179054940751161476801860737893694286394274168782731832303414690197064620955063837039268689090116059060307417689571791250646000278156660312149611025228455961180821663089724552432316287444998683514261520440609900107757085522208969024238804623295183031199711564072064100862028275264091466314898064224842835404259907575691076710646104581725614317032720933313884810831263544623770920863518474170342581801870682770824436811734113152116495174348023502106148660283896508294225256509120573849816687046277088369110893468555792220068067373431672518617916681179113039282855813007917806021513638155015655949759214165831894420153756136613723472323870344194567099//10405637131104524766798985290950137533527778056742705195015439196717866697339836141306373371226260918211412862805827786150637354046466997045847658670120163496263076598568307147593065737136259295002945079090338852649397172337557467157338613576978121731118768111297744931593801414615638215001828347187290381750077259316859110374479369941976686286671021033743536159364642401570951225166493328414260349633729385374592231281897992840641019770288076267403581985401304973144856037104574580538207253270440188789323930193557262122490146307760314035563004865453098589470445065085836897906144054798034080179128671240758278072287221932950494331630870608965412070164100325513805482801130844649807476325167174474047129697432012179867425768534063922678322688636988530533187586189312626661371553835787483027968042007552360472187265413982382869949915613735245949039068443239387499488657749467360908824764172472839703950225974450624410350250531219961864177164800 136637614751801654308428822131353701805555805007614249154645458045070832132648188682749424855334785549686021574617541341022868129058781026936507021324168808557739368600671638879393289910558584876632376918828948012543642081593705656688704886086013328656467766920740975669251133048748771548023492280318627531811203040862640934508967437207605083234129124728866146544864521846140863913590357749913859105447670876468176001344811318951280591206272992126682457696239960199415630522514339616070114470932044792992579202347385599948624320182999449415831109412103967718432514621267788085466922739723958338462857006999629006170232778540892332268971828829059781279102930804659719754423742811815231985842131499558488133783371617349010775974254402402459568278313777942972840294409508261526141284430739937741425738502930946065482433969607880530360777467302673977274288418584222719365041919504316565364693820538084202073228278148808233969888853971502401239//69546025252935483975382732760097812408548761303511439381054644106995916839308186404614635230603475884434336065587687844525230626462018259867587652703987578163373805150042938256340451004316513579417741674230963749163543819778393790204969918314482902909729708425411336028244397027392284924342316836929424260162652284599279724095064060854919911065478940578922818369967182808169347800044796187188124511532614649435624194315131827878614349610352540800782775133497653820513775688764943118859241486906514815170588286847037080049730259400603885262927888828911777368849071677719321558432908420611326803837982303710077656553034209501389517455288265312735822030106472466832074702527169645212888026235389154445961593045749487229327533000571355382250071251045659266204333343036143807705710462723845663266535923475718883000521490397917207453140989402867410789499948702194119948038757230420691744028812197381581089313937483609804311505946268852638323296701440 104780221391954743175924826207628530751542650567738564987654646485317228438097047342306540170496758855011993755798437496222984616987666079943444140697242649018101757533084951382634418213447107118044423472315413812762006247928729644807519597736533886752677756753830528667202644173828159086358099569060520325504312142132133222257304360250499965187093578393193172578127292936023909427172745286271869401710176315860034820304456487374196938687354458755261948228902399774194899021549898682498640063290219697654581359644966762211896941713218778842404287225845192408803587015477288421070452261631711756244776162409940374312681121694484896129953131096102611221973163546552085622737432883788031573434346793314361150316017697398441980775935465133548473685251584666972048185019063106393179320534585616763371191043912597867251840535044814042370296325988671020670269564822080362172085827181925834435819249862710956225608111137474419502788803681670860794997//71632406010523548494644214742900746780805224142616782562486283430205794344487431996753074287521580160967366147555318479860987545255878807663615282285107205508275019304544226404030664534446008986800273924457892661638450134371745603911119015863917389997021599678173676109091728938214053472072586342037306987967531853137258115817915982680567508397443308796290502921066198292414428234046140072803768246878593088918692920144585782714972780098663117024806258387502583435129188959427891412425018731513710259625705935452448192451222167182622001820815725493779130689914543828050901205185895673229666607953121772821379986249625235786431202978946913272117896691009666640837036943602984734569274667022450829079340440837121971846207358990588496043717573388577029044190463343327228121936881776605561033164532001179990449490537135109854723676735219084953433113184947163259943546479919947333312496349676563303028521993355608118098440851124656918217472995602483200 -269248710652924682271531083108313806647562913174464685452815686085696315225351798252307212123119930668192776928086028287081299211805199774598180545306942737401051245222851859076054357738575454490013613551224372643426679347107232577280205635820077973861437461516830546823474600029950692505469926272437696113012054541178622586744067344676255767081490567417596791832416116655637696441082166386149419333032532294478786331543237763674848525553493818752868812401270405871823421794794695069420675825590074737927680529651120418285192244529535634931197468642371917914422996714245563480833183198022794386743130351281879342888987830569885548429765387965532304089354114269105572653446515198684520748899224959268395805593120558611146272813761806886213815895801467504562240159130814765453399211343944714754371494093172262510438638258296096273200489796592242152856606686564897253549877476608888660733017638407094979933126266962686165713351825633917389247//248723631980984543384181301190627592988907028272974939453077373021547897029470249988725952387227708892247799123455966943961762309916245859943108619045511130237066039251889675013995362966826420093056506682145460630689062966568561124691385471749713159711880554438103042045457392146576574555807591465407315930442818934504368457701097162085303848602233711098230912920368744070883431368215764141679750857217337114301017083835367301093655486453691378558355063845495081371976350553569067404253537262200382845922590053654334001566743636050770839655610157964510870451092166069621184740228804420936342388726117266740902730033420957591775010343565671083742696843783564725128600498621474772809981482716843156525487641795562402243775552050654500151797129821448017514550219942108430978947506168769309142932402781874966838508809496909217790544219510711643864976336622094652581758610833150462890612325265844802182368032484750410064030733071725410477336790286400 -14094869091205151792994126798979428855736356867330984115719045231861002158144783647818226287257757649870486806188440279839597919989461066530353575788938256784699328460056837611035109518842644145663204732790785874158185776369307001803649247509455166988359148873199830574767111103853351155255639668011463592179644617241787916831903587626176633482200406438728183712247362957660993911964621437507300158360143242750817990289033325458848971142639290183279475296288900026709911559291214510785640768363804215611527223859690932754258244880114114709916221196400179908170228574259830623102707477556365796624528168811219322053832680157066368973289642223645436949414027502587724727034196757203500168369527968562501936943669148524301634541760139311354651178995897597419141284862374303703173994443331172363369959109145005133945240907832846490542984762308810489410816257968608775451434187588550870405610068856110968429768210746529163849385068094204138843631//17908101502630887123661053685725186695201306035654195640621570857551448586121857999188268571880395040241841536888829619965246886313969701915903820571276801377068754826136056601007666133611502246700068481114473165409612533592936400977779753965979347499255399919543419027272932234553513368018146585509326746991882963284314528954478995670141877099360827199072625730266549573103607058511535018200942061719648272229673230036146445678743195024665779256201564596875645858782297239856972853106254682878427564906426483863112048112805541795655500455203931373444782672478635957012725301296473918307416651988280443205344996562406308946607800744736728318029474172752416660209259235900746183642318666755612707269835110209280492961551839747647124010929393347144257261047615835831807030484220444151390258291133000294997612372634283777463680919183804771238358278296236790814985886619979986833328124087419140825757130498338902029524610212781164229554368248900620800 413830953455816454821619060909805701495924024404055725186353961749688659742573847142309487759030354308926410321485782252122809398164848151119991411426903175355426672604771735629241252271980229277853443927326556971182517473593271129524159731530816796576924003457750218698607189579688394018535753739623218490999745702488192773249004449045858141712695419343067771440914066663734256058886069818434004804269978557440128245003046325559653095512557880112542910920405516183962094209003301131438502558066113162946212779421690191344182917792103506506967598093772299711353152091216321808455338248644292224169907382965559874344076636046309900890829154781580233300218202509506157260393172257986186340021102129994372770125400615839505963277037768113926684909210499933165269110795910526577295061823070857934947882030896362942197869738672140212749018526351379518333021931785246586312394787207867101499382425726724427884453913633381456257027576409810786133//2387746867017451616488140491430024892693507471420559418749542781006859811482914399891769142917386005365578871585177282662032918175195960255453842742836906850275833976818140880134355484481533632893342464148596422054615004479058186797037300528797246333234053322605789203636390964607135115735752878067910232932251061771241937193930532756018916946581443626543016764035539943080480941134871335760125608229286436297289764004819526090499092669955437234160208612916752781170972965314263047080833957717123675320856864515081606415040738906087400060693857516459304356330484794268363373506196522440988886931770725760712666208320841192881040099298230442403929889700322221361234564786766157818975822234081694302644681361237399061540245299686283201457252446285900968139682111444240937397896059220185367772151066705999681649684571170328490789224507302831781103772831572108664784882663998244443749878322552110100950733111853603936614695037488563940582433186749440 -1402402047379721048156702559324408110677923837921932577963798210735264752495333268109619522439421227824570311258504073817581718409341727270762616212967996036100981666398532871119824866050704019399943316250038991055189752578603465221779840907515400681523014676248904770306105690111913395689650705179232997700527843316951176133675734524325459072320126238415702062864101692742988561002673110260708561045573494043741123203919042862253200869486324148311550020114109907433020726329705860765770334258906422210122131355325312527902211086693000321279967933152503005715758374490087569574080372115603456277915163403160850440683009706214988944684211288187419900480574951756886640153429276807772026147314913298843358286017732478248542006310064641505143607834962425969630579211815865904792016434198542317321785833912679169786152039965285615142535543218149726175853998651801324650390210373669869284833495373496334955155709955775776160177371102249841210597//444921776462879183196547917657768613545374062997619767468858903293203691580667279482938349611935280502902895326430549564353959908421607501016243989348491959678726827978535567726898537481031111719256359779241569326946895244545003751000739228968430993770320494895488671485041794647292257590512958646194453341413241323833901340483950202984891356505859060846524862863765206785182784062398385545365020166947783160985670311457054551024675652786727434936684834704984990280305521487129760325621234357228014034942272891008994984169081783742993800129290220458255470123692818807769572703017985548010351602193302936778757678569100843393982627198428032746073892490743271061099608345360153630865060043617707012915158017621875601529238254599928546855388654587434963007394182256690857900229079357798515733941192553912984158326317609377979650166057261397226292628477932691055549978136148741200698735091158778279680260828295702596884725783382962224953248419891200 58557123429565500433939238231034400575588113770974106860519631643155352084999984227681430850755335236018647803432207680522435234610991055463548382132062940709409585697510001470429096072132625488281496878303421383098648611239935172348884653917434429942373815897455034715721268575719418798181786098391429232644998932208884262209703618713868822922397760753743240037498255916454112152544000702647339091098520008381646882526308437036969617343516381600187822058523604548935891606040317844138773816798863941925245768426656258270805722321828354456614674557699844612172117525186713386652544607392370602759010761106813654246467177390966299415443691785264243733760324494929458978827920065754834693294658594102542242066923123731580033564234500353662507867424348825289204089089183415039418908166846845782678253268663229137641822069972093325209114721589984372024210058758031558125991140038125669115515032579840671369068909695599503008626314731968392862523//17908101502630887123661053685725186695201306035654195640621570857551448586121857999188268571880395040241841536888829619965246886313969701915903820571276801377068754826136056601007666133611502246700068481114473165409612533592936400977779753965979347499255399919543419027272932234553513368018146585509326746991882963284314528954478995670141877099360827199072625730266549573103607058511535018200942061719648272229673230036146445678743195024665779256201564596875645858782297239856972853106254682878427564906426483863112048112805541795655500455203931373444782672478635957012725301296473918307416651988280443205344996562406308946607800744736728318029474172752416660209259235900746183642318666755612707269835110209280492961551839747647124010929393347144257261047615835831807030484220444151390258291133000294997612372634283777463680919183804771238358278296236790814985886619979986833328124087419140825757130498338902029524610212781164229554368248900620800 -1620401155676885592593845025839614210945448981978986366047906401415621797594027078260748472414201866416178062328972235205287523421866152105547763065970999234096820061388440575330705139096283261539756244532581925591103756143106827424660537833540795292571025595318457892037509391529315870610158951954820316225563004074799274453718122410007356033580037039784731724036217440795589129709631627340059930134916095242999506996519056886829392815993578545294653322319664498265043903797972273277721942373540574914373465844978548405115794013978255892590378765631692991815959170652380579327737911381471444439727780112226966677878666411165990214547322201453824734432098670125741229866040711490147973186410655947722212863487652379253248020594506999189185130677780271705655393019025146482783483910287735343752898262946846115836096939531842401624108638290572822358577505185206967061118973080554381042404005994653396437835764866890409732593013648515206413351//1557226217620077141187917711802190147408809220491669186141006161526212920532335478190284223641773481760160133642506923475238859679475626253556853962719721858875543897924874487044144881183608891017397259227345492644314133355907513128502587301389508478196121732134210350197646281265522901566795355261680586694946344633418654691693825710447119747770506712962837020023178223748139744218394349408777570584317241063449846090099690928586364784753546022278396921467447465981069325204954161139674320250298049122297955118531482444591786243100478300452515771603894145432924865827193504460562949418036230607676560278725651874991852951878939195194498114611258623717601448713848629208760537708027710152661974545203053061676564605352333891099749913993860291056022370525879637898418002650801777752294805068794173938695444554142111632822928775581200414890292024199672764418694424923476520594202445572819055723978880912899034959089096540241840367787336369469619200 -2240824952404977531787778630501207833012310014144099857813730695212578112901394698279719269857277712002509142021379622645583836090616272694810617772280773870245253423673014394578341290202251386003338531514402421743202090411209633359961494577687816039341424476668102525609459565687060114710016864977222991300531410518101199772685941832009204762736384339179349908554418265621892451439476223868512550284193437203393422118588992581876442956397297385277103120583694974661721433589398654766627843351584224986344459559699027563457528472660014682428003475117281809633410514032190994171218403775314502513314704640216492761473407885593904429220832603464482451417118258581233080604741159962174247287251145492147357106440569984662440964402075504708685740681191354412936586700865831170831842963834812302945227957053673444890162923380875815973231293174528010396048403967338607657541494344093470303541434232217127919822053066810575784460074722049772804209//7163240601052354849464421474290074678080522414261678256248628343020579434448743199675307428752158016096736614755531847986098754525587880766361528228510720550827501930454422640403066453444600898680027392445789266163845013437174560391111901586391738999702159967817367610909172893821405347207258634203730698796753185313725811581791598268056750839744330879629050292106619829241442823404614007280376824687859308891869292014458578271497278009866311702480625838750258343512918895942789141242501873151371025962570593545244819245122216718262200182081572549377913068991454382805090120518589567322966660795312177282137998624962523578643120297894691327211789669100966664083703694360298473456927466702245082907934044083712197184620735899058849604371757338857702904419046334332722812193688177660556103316453200117999044949053713510985472367673521908495343311318494716325994354647991994733331249634967656330302852199335560811809844085112465691821747299560248320 -14867037692689448698118673030268783746131730038466340378358159640195774802036356676296240819602541283200592120622032810400823628467447461339430365552457953849754174843441417815505641290952799836348165824388786859175368123629749038986804269175310249195958729679156701910454088066618060849931346696337966715090196867711582243408806801307992841308829902583040774234067560740238679009063211254236475568998444711850237208445649157393245122410534472803839292614122307144216396802754330275944439760248319893102285145443063360124132272538986599964010050448166255668224895219078487762223191983244609863176293051611878345646438827654503539423462206214503505890782697754210031274166424048438429408095899873073018024753942477585804778247791386444227163274904280513347247898717236775793791195789317071639691922258720346104738247489075693799358417289712933640871400068685787829092460497933834467111747886371357253983863424650515789675532410921380334403//29909146559717556782732448744426199073405104026144794389347091202591145864086610437057651059507966664287000479146270764033815258979490107583972977989606348855229653154298215617549338010207101873403037129209976059139227613516386473449319004536082417535290855815521367895236630036832590176230724986236871393723395345777560799923973270430299585969704930603879124392929519120006024314841812138957732044625717364892982430123000326812097194195683973705555849013571016048070642571786175955083515127980672342223676799771377115846021781704643842096373998118488154776582272997098497371685133892789004846744518485520409180062474002416046431306449650635539831603761864985735714798999158553056064579132547319031039850036376606198833970350976407533911304128842183316989755049405940760725211597747624648502936117402918768054504023010377755188615957864281182928260938272759892921285979101183011480730553888644270781625618207982504568205062487230988506469980160 139289033886889912537565881703746501609436152830717679989984373342310629860719935430241037063950375105660408483829956473506658185826665633284988111676469856695653756865420756914327543972831080278778864622835305152405904979683266019946762683085790764536072084600822792356391657860271632525860491937792473288239255120984756969155741458907658668353394754048904327627119299838897542732720446855674822573252231435314795320622425244796305296680541522217899264381167536585152641996756871440844228037606915428705102548398028341366515459172887661758611373527861356932457718216446930600787938811411508753279352131916887772716971448478263775664531231316516159219169906797195087936523140940279558348100107575398737556697981131632698947165614598536906711969441109370327206266397261195858388905412513913874039598109142011090692185234874096029790797578272592715762598645719304934118526504434767720625952342493244490549856353444223189402493457870870400257//97326638601254821324244856987636884213050576280729324133812885095388307533270967386892763977610842610010008352656682717202428729967226640847303372669982616179721493620304655440259055073975555688587328701709093290269633334744219570531411706336844279887257608258388146887352892579095181347924709703855036668434146539588665918230864106902944984235656669560177313751448638984258734013649646838048598161519827566465615380631230683036647799047096626392399807591715466623816832825309635071229645015643628070143622194908217652786986640193779893778282235725243384089557804114199594028785184338627264412979785017420353242186990809492433699699656132163203663982350090544615539325547533606751731884541373409075190816354785287834520868193734369624616268191001398157867477368651125165675111109518425316799635871168465284633881977051433048473825025930643251512479547776168401557717282537137652848301190982748680057056189684943068533765115022986708523091851200
549812910450701942619261046107293204015734597046446465332084450025719248437418081013765396424364048848199018294062398225095105474018023356567336054963270328516061696845213589534813906651348391351974225474098105859548147665662376136647809117105014889830062072414930303097084719290886721618677253225775341869255413916673515980338456139455771107143952074376487805490438082131483976984818400007825049307491376136258579991316012086212842508855924804257097362414575412529032307049901254161655975315718114444988175527822440024043278909479457386524012432602578914693653401601264235132843521260090340428722325287154706239404916635560638656058739465309822086543666133808707385120124711090460039499967727005185166275218989785531916976093762060762776000513383228496154649293011582254542779466030400564766247256949028576884555258973200340098518817984999222982342783902607860670089960683725747886304395507055602406662830016595460730055495296669440327//7461708959429536301525439035718827789667210848189248183592321190646436910884107499661778571616831266767433973703679008318852869297487375798293258571365333907111981177556690250419860889004792602791695200464363818920671888997056833740741564152491394791356416633143091261363721764397297236674227743962219477913284568035131053731032914862559115458067011332946927387611062322126502941046472924250392525716520113429030512515061019032809664593610741356750651915364852441159290516607072022127606117866011485377677701609630020047002309081523125189668304738935326113532764982088635542206864132628090271661783518002227081901002628727753250310306970132512280905313506941753858014958644243184299444481505294695764629253866872067313266561519635004553913894643440525436506598263252929368425185063079274287972083456249005155264284907276533716326585321349315949290098662839577452758324994513886718369757975344065471040974542512301920921992151762314320103708592 1168161101626568273107166632586006522163496094640119410186355661287656701839101806618021338417159080640048496648160394185458233490825058909377292097757685277206680984608435492114438784878094537019591223015934789111621291408086486650783918671864088932139456911605356901180873520849460661022101657742280609637724918759949234785990713715871216618459364558246660289971876101783764159036993027250593583177591284307398752183793135624783539328765740357095162439650229092962344698500783030689540258937835654900629903986290363008799393399824742266884156455524176837715691651112363076659665616389421068486407313215464673183222873772167990655169801713007783064605982380501858404438791103145433070319112379572552740551600646696199542711563945175809850439470520701517674478229737185897390349289548805047869131700038198426588853619886094714607706757621215140788166600199904467621656056797194040398551866982296173473103133174043743279199010240159898331//3051043786119922842433095440109921917574121481498287016035705061342780234452995655368986893582144141790926235094783136547448144869915614944357069694399318745560738534140226016016298855713689794139205806476611834979063384205287741882235242178376241161811977156409135195037555538726214050262909376524291123092577385345312978780897690718143262134655563029060844318982289730488731077350972828724924109671973468307295890627165251840658181280290617472732185807458155866561427249315439620599072268997091330591434787266907240499668718254647840609115585888652318369959730123010942209949139435779438904845094206185423800419525736254639713901479977565044633132762997982828053366709386861511597012821469070154158805726089188680731210451937494507356570976598391219192029276059597415535262023026048259356185876189623922373734437989175173510381430236176566705562013253397220527578154866144190838076057439445567276684272749302244588161305249890033966819814400 -14420845288314096712127088452907071333335740409712538660044626056256745231699802447542242487012368609320171796238623011044981129053751500049389891937591424133383359191284855126046363614453094450921879599838582238674916299829526931758887051591262134381700688568009858712784097591748106472863460882277911795903552674305724003333813480449981198057968765669452062644006675843979103426234878211271944786771068014959690801505201094286147244793709985851015196638761059578603804513013451111749945109086605610901992519811325052971068134370381279453236844028231647401415082416194670792497501953395021450620544001758255292328545069443033748722184908003817729764957147103363802137606136631408631970786043833182662371940005395468093180603156287537030032546545122870399129699787997316460370131079201103493410264582886069322621294566696296849144598578053532288368619963756347436471058830944287630165458216957306830141578815021845534677466244022850657907083//71632406010523548494644214742900746780805224142616782562486283430205794344487431996753074287521580160967366147555318479860987545255878807663615282285107205508275019304544226404030664534446008986800273924457892661638450134371745603911119015863917389997021599678173676109091728938214053472072586342037306987967531853137258115817915982680567508397443308796290502921066198292414428234046140072803768246878593088918692920144585782714972780098663117024806258387502583435129188959427891412425018731513710259625705935452448192451222167182622001820815725493779130689914543828050901205185895673229666607953121772821379986249625235786431202978946913272117896691009666640837036943602984734569274667022450829079340440837121971846207358990588496043717573388577029044190463343327228121936881776605561033164532001179990449490537135109854723676735219084953433113184947163259943546479919947333312496349676563303028521993355608118098440851124656918217472995602483200 -14784633053537470859986635063501661960062188130253826306739311814337656636161090840463557360669394668801045552026557303073265607242110122790095091711469955795263735589330787560139063860388023695847980172221817807696048954398891322069805107795343402006927862260723330885588551008365770758730548230057664215292954079091648936881101256483152501462900918756390411038061279132493563706404386801775910769343999995319273690740955372222104824737470131075367888792938930053799471426490877560589680605691297532671932975145281151000780939016044646131345391981274277052281326560209696223431257037306800584259293792003609984915523714439922794443990824407848696341643689207819336654400651936279966772256480649606284610375049973332516442297954075760815498197911065954560494927227621158497924110838222289533360257800369888433853977493381571521792073576589546186946568132186786255914852044670249258657894620404291438037409734924294004103583111339648029067//32501091656317399498477411407849703621055001879590191725266008815882846798769252267129344050599628022217498252066841415544912679335698188595106752397961527000124781898613532851193586449385666509437510855017192677694396612691354629723738210464572318510445371904797493697410040353091675804025674383864476854794705922476069925507221407749803769690310031214287886987779581802365893028151606203631473796224407027640060308595547088346176397503930633858805017417197179417027762685765830949376142800142336778414567121348660704378957426126416516252638713926397064741340537127064837207434616911628705357510490822514237743307452466327781852531282628526369281620240320617439671934484112855975169994111819795408049201831725032598097712790648137950870042372312626608071898068660266842984066141835554007787900182023589133162675651138772560651876233704606820831753605790952787453030816673018744326837421308213715300359961709672458457736444944155271085751180800 -1233014070767864124532649189227300174117190336590183554620518059896079828379148555633796429810674465088535231364010182603858703828087745763688298534273511648407782219600202072224397173591989282075733048582369464918220660104873350424805975319868932069743892412520572677638328155570836034253366345241011890833435121976263452457033001681019614378246564568200166217909995140197194524080964425366220729078044995903314397507435583837710625169784498211055457213965813555560458579169254812141663744988782163100140995960515678329496428074761427636126704516150214451220101170309067525186667337559209400535439909814333243004159254014207479016704499303736361931480900769285175094660269154331395551207735106452051814425298384186193351457544139271074716422125591601640967397139074387562573455540142808538184901990380033403817914996537063702423366936002771541149486536521382458244086968928609054201153954888260512831739155325226413732723357332960676759//328589018396897011443322085976608930187179927259710011754524235918375203415079963287858138933585230096180578658510635228720126354384765172768877441674803694992087244516257919284544332726816554985322357451641709457057110708127273412436325760843657752279915594854007688573815270358780061798498102486409665082419870885950725301917045792112694992648822517414176618903973386662451505660762110425705358930635748114305930826351310929885196238984693197361496598107810015757473343850586657855160636383090414034980302456203890791060652143039550467067962043549445553623461210220416978005439888409310397284188631985419174248851491907277207353114435381982192186656007645141454297906435709791602177371662618482015323123106064091037648435736644477264759510956775362588029648363886367531820558608282390060387761473302708483901546491329608824205207426995199234464151133776421759387522568565749139891512277813316644596299796367514213031427177325312924188053222400 828504007487664929374454873151392088506317375264258412912729119715431343479102621239316262280133536440906261515834987650683000618179300018689600936531777867348060810270314837087433684026266037092917521199444021447612200070294231419872224356512067293277448593177563619403267881133800802515680436148898397954899240570187329375259298302371610870599167804812217618010682546288016630176269059731549047416502957721004277172899612105923922911216283099429934619174964550196038329822056984647336418148097926909090058347567400256047565762821880714091665136472222543475643732913057951041207860526297925225776137198194920962620341649447992842433510689886376775889154547224329290617152536594330764263804690729341592780933821758079956938965212410354616822669899746849954635917078049624051725182546798237226061090069761402818410359120487365110927235052333017443558549135578031186031638061069260975642760153318932279463707733996058989534861953657422201881//2558300214661555303380150526532169527885900862236313662945938693935921226588836857026895510268627862891691648126975659995035269473424243130843402938753828768152679260876579514429666590515928892385724068730639023629944647656133771568254250566568478214179342845649059861038990319221930481145449512215618106713126137612044932707782713667163125299908689599867517961466649939014801008358790716885848865959949753175667604290878063668391885003523682750885937799553663694111756748550996121872322097554061080700918069123301721158972220256522214350743418767634968953211233708144675043042353416901059521712611491886477856651772329849515400106390961188289924881821773808601322747985820883377474095250801815324262158601325784708793119963949589144418484763877751037292516547975972432926317206307341465470161857184999658910376326253923382988454829253034051182613748112973569412374282855261904017726774162975108161499762700289932087173254452032793481178414374400 -2996201719224057490134952943004070099752792701268058833673232393371083782524996969134249593471978332109170832154839494602808072155600445003796666561312677753604044025712296600705701529241653957880331763102303505425654363670204372547513889594069596407593118238263881460067484048287651938564610204261610310119614042890437674886638128740653826027622780012492785553601631867669930251281777739135788699057079919715262389689362517129457023209949219267288727831139267693751026960726317479387661609906462358739864544962432104959530261874102023501869289030658508639334679807171414211290214626766627550715211121364661972667297997476131043332026820419597940610762458896674155899214795075898871936318861832475914710963082367068467972970789925310371781435134349160535011803228052637080130702085003172763595776903543915937712711759388189186334983816876103304894983396739870980690945576657651607254858603604573917852903006173472960000596718135718712833//9904923397472835798485096065113488216372403780782187854326090076079341032147045353533334387101988407213407929695149126086972835350646959024283086599157522885546877669323040155424594100448839738219064425395173210956644100438571018239922430290917780696490818539570475125704055439465438809744550102604716121123829072613005823536769356012246613439911961946389726620722649100167924258026291492367777689004230239065084751126187193406384510522492134544359272454024140408618527234434166401054344404246917900943819957888889407142038463382552821048232262927790255902919599533745976383460439114108084431409447147790566922877437117780203429615451730264396833060150672931531669931361032181218096607718812338091722959186548945222097256497592435846752983045986867954119256546367149906241272369552760098612352323172011953745926041912313982809283077860198207012331989375450766530210165921921088564207643330102741775718107799795091045471670997914576531111117600 2144828297357088834847946680635959744232523561280524657397609227303817951662569688257187746551154960982544570466457915250533250203634752410055203646429918959850716070791716449611847793799944181089754669003944785673582698935134836797884537771899467338641629032115859696045712634405111151598234223150857376300070923927655353546607835850498270061264298261463657083903705262532904631737207131798630305289782617693205692414025793989103356304889697407852260947761327991325166212628161766889121707107513149716941260473181616095326120785758852107345765311693587445370427708484322139898979416145952507770773504221747951027494640659562402028493735816478233386145109830516606969160925603835087133630727214124948524054763994411129175883877598234954157710231945469572792784197625876501493879356859747238664046408656355951052971355268313545278759849925178981443861867838955338730340044118934137006916643942794457864092133404958077578374464411866926478417//5510185077732580653434170364838518983138863395585906350960483340785061103422110153596390329809352320074412780581178344604691349635067600589508867868085169654482693792657248184925435733418923768215405686496760973972188471874749661839316847374147491538232430744474898162237825302939542574774814334002869768305194757933635239678301229436966731415187946830483884840082015253262648325695856928677212942067584083762976378472660444824228675392204855155754327568269429495009937612263683954801924517808746943048131225804034476342401705167894000140062748114906086976147272602157761631168145821017666662150240136370875383557663479675879323306072839482470607437769974356987464380277152671889944205155573140698410803141317074757400566076199115080285967183736694541860804872563632932456683213585043156397271692398460803806964395008450363359748863006534879470244995935635380272806147688256408653565359735638694501691796585239853726219317281301401344076584806400 -1620401155676885592593845025839614210945448981978986366047906401415621797594027078260748472414201866416178062328972235205287523421866152105547763065970999234096820061388440575330705139096283261539756244532581925591103756143106827424660537833540795292571025595318457892037509391529315870610158951954820316225563004074799274453718122410007356033580037039784731724036217440795589129709631627340059930134916095242999506996519056886829392815993578545294653322319664498265043903797972273277721942373540574914373465844978548405115794013978255892590378765631692991815959170652380579327737911381471444439727780112226966677878666411165990214547322201453824734432098670125741229866040711490147973186410655947722212863487652379253248020594506999189185130677780271705655393019025146482783483910287735343752898262946846115836096939531842401624108638290572822358577505185206967061118973080554381042404005994653396437835764866890409732593013648515206413351//1557226217620077141187917711802190147408809220491669186141006161526212920532335478190284223641773481760160133642506923475238859679475626253556853962719721858875543897924874487044144881183608891017397259227345492644314133355907513128502587301389508478196121732134210350197646281265522901566795355261680586694946344633418654691693825710447119747770506712962837020023178223748139744218394349408777570584317241063449846090099690928586364784753546022278396921467447465981069325204954161139674320250298049122297955118531482444591786243100478300452515771603894145432924865827193504460562949418036230607676560278725651874991852951878939195194498114611258623717601448713848629208760537708027710152661974545203053061676564605352333891099749913993860291056022370525879637898418002650801777752294805068794173938695444554142111632822928775581200414890292024199672764418694424923476520594202445572819055723978880912899034959089096540241840367787336369469619200 3157000577057135755591620900960798873659891569505234747349818501606698544832432979453858847024886628027821946290073154198529013017148545009557153733457782016301826117816636567686876851417828797962537683130965294909127766284350123591153223358651023548187473883761840709155145199638733633245818557872594080352697184604476948561490588405430674276344572473803130087238370257123280043046938692706944055667772775946583975452796139706255001999352682457373486284292167506180025975296769290985890321507531812248716450401700983248665006074394215177979294549427753687726003129094525402459939464986398841875606221790626707835282658864108355905610544071737201405685523087875179050755148305154246145983916019740407633260612522334789419364550032890707199580908799404545065751533144571389809914010705085466505832902291884321351381869119777469062421165451362207712117572944575386079722021526579350962369847256743629362247164204831764648830704459379278538199//4477025375657721780915263421431296673800326508913548910155392714387862146530464499797067142970098760060460384222207404991311721578492425478975955142819200344267188706534014150251916533402875561675017120278618291352403133398234100244444938491494836874813849979885854756818233058638378342004536646377331686747970740821078632238619748917535469274840206799768156432566637393275901764627883754550235515429912068057418307509036611419685798756166444814050391149218911464695574309964243213276563670719606891226606620965778012028201385448913875113800982843361195668119658989253181325324118479576854162997070110801336249140601577236651950186184182079507368543188104165052314808975186545910579666688903176817458777552320123240387959936911781002732348336786064315261903958957951757621055111037847564572783250073749403093158570944365920229795951192809589569574059197703746471654994996708332031021854785206439282624584725507381152553195291057388592062225155200 2990259113639932576565918088167413001155967584775403637952177252637110723467880950375444333445338832764660407440145593920563013881271551306055873880302742015902639629549090059773373203798134828044603154406152119826151763581723805859706666490519101990157816148224051951589143103911164543375169616697106563883115362011192065817036069845564229997514356993384810905530790372998400445137032874251157140438723292979525690158082584790775947957289099975905245818514810280810447673147290551361591404222526738662244038457617252116663459011492272279760469479837097050684914038214063407702856577040756447492559808486547635165508438170365250533695145576663609098346688889956390214424626209104331781405088949385654663814576872368485448899599785277593197233456869693986821600735865130065386299151473967337145252937416192664470879273002530534265990008512430298271712324627051182138039635176856910256808301334691193958771521428079605446964209618097909381//2270296843639818347320113296871854297058989101883138392573728556991816504325793356895064474122768133904898774960551422409387282747714211703334662851328194900744010500270798250634846112273263469409237890607818606162476233974763742517467007348628213425361992890408648456804377818782139118663558137108180368533453722525901943325872083629581880971014303650998050929293426670018205762995884256871316184295087255607210095085718362788887321884465742806313585775465979444571792246432172014846127622068766172021605791564796152144118349619124683120588733693388030257667169872846440834342859269562299271296688697160921018833976459044955349992994007139709618936707963572541741789541169648027677315765163882767474025127951380953543590231699686106862245606889484946887375232737298051531975208437042375544007733303118358566510431513370142104359001619071799984571023933926849123557299694071162287536437517853163936422203207660943789327178139481434377313501600 -1301069931420379868047208030744323865039307238171426079570679018051986487850079897778641748854748265919053246876483672506303722858854828276127107833263320557313266999173500244024149796022407578338554017704088064038941227487396337425308845767802901170881046590843597651007089728066692739127315598080279979109156152338641639459619469033778971435525667267681764314295878867208670753886185479062431589302622635592544936394549606229723287619407123178549083160942494386431072019177364032957982290439095251486613799297561293598064429131667687158113431750511660763367377518307765605995063974461005784819643628492788641206500362340912787778236797958629965224795707950993220107609435318728532633404153308374548816138057927324952509676397833146171226311911584370945549053998412576656473450148341395449610700883491005532933825307023470883925094752339393709576768991040805956278122923375132899591308585991188078352230821447460058615045006392905470041//2080100067094216932213729847051158544031281010036204737999427459715009854066481749187010317028823072885773039101992580069721158790134994560025997685196364535478555603117118982606808506386909689775540085502741024527062465788882469550515986173706112320963545014901811310773055984499638571073920095886323053342844378230892880210759241010557467502902207184025626591197438751703529001772690422301703639889612715652312713655213455954786211926087148039167356575413148167236669540303391451416355046360417872045349651115150802696263384359340883405082200118877345026858162552720936818108020317484962877368909073752689839017615507616413485581756451295760893709992440300863519962354531019966003852455860000263650737312690477447112331474593852427439021209413625723616762881299974681939102760885256004679981763834828540508480330316515803457813840319567715919307284233912940835336409093339527615539962150108982446844770322853851916277582967648698129134233600 -2800275330914509044032327978218730697685373305153357176144433370638303163302000882131895583257358179082631776893622291381580739498407646985790294493585098592721814527773504470464440498098049634156188566270480201615310047951205211982865320381083960502035969444294220064669556746953504649675881391482323871274796603518571089263520893304383952812872028695952200670941572796763991525374241772993839478890440441392552293690794474398404757141994141729222490636232296543854083410347090695687798934556574282585896892467392208650524674569087890490230821578550189841188414134800418939385481155206140264184503651840951721686717690214594725455413860790572359716173072728622269327684472013373732806649454539686030474354661325545578283835147238506763972162871557934683576156945636221088054172902262242809894613560956351415458402122014814756666228635072933334903958116722267778193484519126753734740054496347747458338704370440151326492493717627928544143//37780804857871069881141463471994064757808662522477205992872512357703478029792949365376094033502943122873083411157868396551153768594872788852117764918305488137275854063578178483138536146859709381223773166908171235041376653149654854383501590645526049576488185484268816513234034250112897400882165792213769508421694015367752170790040075253463875737048158647832543734739556061400014891374546451900721649197570194577369683620562121685112225790434133451902035014505581980553369704339605175329651229701323976595836463846227949605074982691256330074269897412330765131811468263739926795984122190521976059047005154441656110891152550520269621824339089278543194457283579451918268430170350598401516174589900226307669008880338592745889957273517139263564120985536407723729147332978495844903418658547236831837833333955691165343110303327982449196590305424553498477418221077668746596244683516526008700606369495412989726789744519049629979351858996264882633436499200
-15310870452075477919693140837907512733081867017968683000442426966306369550554546540747736299743801211452472413973149105535221786507037313348998336403894726135976958277800208067518133191356865796847733610079007806473430880830798060050939962880529431245436440707296497548314631815452549960969572920424336095091235964256566897078346385455012503750046028132579155197241227485094264888110122968286172675721871260802780006002266676910070255432945068514291744896807729221611251859167600792762303345210787323413079345496728452705345988535788097342124633604649510946348347174209441430270565092632473296187658359826522321491538122013271178330301626223577397638796080925247063433258117487415309500900717303356613987297247579607283163384039183821080803374041211384557956047534660551486089406640500197356466490105639359167662638871791533734005283415173574825391390963481224147379404312679487814226326726313411473870139813555186980297472832910928646893217//4477025375657721780915263421431296673800326508913548910155392714387862146530464499797067142970098760060460384222207404991311721578492425478975955142819200344267188706534014150251916533402875561675017120278618291352403133398234100244444938491494836874813849979885854756818233058638378342004536646377331686747970740821078632238619748917535469274840206799768156432566637393275901764627883754550235515429912068057418307509036611419685798756166444814050391149218911464695574309964243213276563670719606891226606620965778012028201385448913875113800982843361195668119658989253181325324118479576854162997070110801336249140601577236651950186184182079507368543188104165052314808975186545910579666688903176817458777552320123240387959936911781002732348336786064315261903958957951757621055111037847564572783250073749403093158570944365920229795951192809589569574059197703746471654994996708332031021854785206439282624584725507381152553195291057388592062225155200 26516863152303963037389655599015475581726400144735236305070637509298695364606880918895314587491499299918376890620273603878873703986255448564298467918068732512009575229090179141618907634270438600361968105233604048969283682174004477742051164515517822817399560687969171199044992200533699741939626363702688092751422664282974940649045884338737024914524901830676040221046527874034856845601981530691899843760197962247506685575050865575399235995397107293125555058587891813237729347443390884724006416183420560620116974460205734606186412180437359511344822869990536934233880399957032450761366681025529749874401282316465436005546562148418141826268192499217014208315014262375692350668918235894250074274259459040205441163448290749627301723618156745032733136605134668621883439124304876885659595395077346938680849019679819708960972586836590027457875765984888848982908790065454596687933466906247661129285835727887331363156135721523607844397084459903831623//8547509815705930254118992272883568615333837377557041055126338933262429967721189904749486819106447128568386868033568221449912003490946698605526553580944717559605634425695868552476661838129706937151753943614091362286074832572250534444379096219070149752046011536086591027873244906415375391930384385422982756156259394205269150506284348509106557890035595584546328133293502570540472314783860160229552920097678311427563143027812873064253061284966662731914117103693405338002409039965144253018915187818592000432635992536536983766030925026265974801123527891388238254270573811592494625044555297802000669166890015252237931656777666700844961873270916206922963628782252448044512492524668544188207704435588667630730915916367993776768374081568939328645972601703601103059538612651658984778579055737194801403798341528547276354696871918125973829334194747921178105505035160582297422168118841039712725535430650116702884313985514959501037032530834308002800906342400 198057617155032036353486462002497566630440476642001639065491377292568487721329402077536584244145189946322984176050328225225674964786464990945228771925253837066161283847447676873368742096975642515883567908228817773069202043772117035332362998406512265069192745582941963516592690511636121812183719896448477172456893959301466253855584744905824138014646437077276840285326181560575774548044887605981561895436863968298891949748691815206120998861202029922261703265593677504453065402389712991958245513067878337360043952243586652493628369330950320645195238797995934359379464445010934399507717189197388913638080432581386341351724728409625332179521368428067706000669310120616157092671373630650003280516468659611619801882691786277489941123583418187902005259504928655288296328170178655606222506980786748447483390639627535965324236524262700190350828148349980524415037202173543757715360191289698600236015366443474820430271133528134695648955166708844582683//444921776462879183196547917657768613545374062997619767468858903293203691580667279482938349611935280502902895326430549564353959908421607501016243989348491959678726827978535567726898537481031111719256359779241569326946895244545003751000739228968430993770320494895488671485041794647292257590512958646194453341413241323833901340483950202984891356505859060846524862863765206785182784062398385545365020166947783160985670311457054551024675652786727434936684834704984990280305521487129760325621234357228014034942272891008994984169081783742993800129290220458255470123692818807769572703017985548010351602193302936778757678569100843393982627198428032746073892490743271061099608345360153630865060043617707012915158017621875601529238254599928546855388654587434963007394182256690857900229079357798515733941192553912984158326317609377979650166057261397226292628477932691055549978136148741200698735091158778279680260828295702596884725783382962224953248419891200 -12603528017439378371095917117385783656403911057255459985456744127623942234169909051091696171761066689617973477648006584872322093477104529460761456359596909983101775913299456776353229898014900631331239691310868127460810897216462311080336758787495461160341170113990255266261502573846200204528330773964515598127226564991671014008280260673533230375626758990423552297009134469061528116663109290448943904792090248795852683112441228125742232986321262814779211687521036290901685658210786321688400576808189171192992680926813974774101363719446008394368502901030573339022504306905324660054756723978285027518016150687881560602703064668858402020496037947131305143617211444421205506473801365271314878070467053300361120443893517429134784302873271114231606678006424290763409808172226719571935842904489338771525812445518681328741205759538164103234283680841115642871510516179650330234230540487434566935860585874928099259907326873137502477143461095274730404783//5510185077732580653434170364838518983138863395585906350960483340785061103422110153596390329809352320074412780581178344604691349635067600589508867868085169654482693792657248184925435733418923768215405686496760973972188471874749661839316847374147491538232430744474898162237825302939542574774814334002869768305194757933635239678301229436966731415187946830483884840082015253262648325695856928677212942067584083762976378472660444824228675392204855155754327568269429495009937612263683954801924517808746943048131225804034476342401705167894000140062748114906086976147272602157761631168145821017666662150240136370875383557663479675879323306072839482470607437769974356987464380277152671889944205155573140698410803141317074757400566076199115080285967183736694541860804872563632932456683213585043156397271692398460803806964395008450363359748863006534879470244995935635380272806147688256408653565359735638694501691796585239853726219317281301401344076584806400 -2425987375031590711522628942818278246723327720215257917252862032508692821493790459651530510257308734214729994200160240280608710551522974375305429643975245007223733732250248996153641849990641409012761698566402864609183590970974387058338252556867989422874655613924014631542461002921095265133508569212609547114700675073853937927259713993198398682742667658142194673511739157013352156893711047839900406998374878729497689931720410594555243640806212744053432602476588853713877122044138006155160926080920549779292486468511659350907452912302608074214451340979816014826029513825809697861701082864595334786505484683263619972250426165252981605372778168710578495874826421148454089721156543875536700099520194033804805144251567061846279877626766340917706028296606029945582819198498396117822312422934095983037968627424843497708863447431833095081669381347549596421337883410927636535727013475838134482255886464688357805077031339440453266949603951210588461//2931549253551199038045599130055279180716399596587549930938665170051393261489152117730839954471928797256695974935760936356087069582806581038003490169228860466882546318990964862043407592979169592257019599936889407065211791871157994839824801140328110906364706350651674897036698544637366624598837173809588990708718307883661064694819561394743912764372552027677123098877274331590522947986336814929558757801456643704468709643731769294658186212345533743597555080315227478417400816837646466643135614140115009602034210577141321565427549301519214316382882156487789264985248366198113411302880936084700904765832689700076938254537558247858858317124899254025696611050119363242768035342868210950246558912316383428661364470518599216132897851057437939174036152591652508458787122706250383545605965893413588424985962806629443400472156132999988691497246535091198408560873630581540558480864331791827808322065748447023880580861698715698728907351121625464189604894720 14973324738151813347106012501765545919653783048463704337924756846850055192130290770301168657902925670658580064366487886695345523890703310003681124574794120874171621054920813493130947572655721890153139605355903811097918983476801445799220394599203553494229169347254246268748661325480143747138523657510949634023983200558433880152250086401049633716966487388370069733138129498996885169799104830348360210809216999739775166427984969009996386651520436097690064415670018088335621840482665872556688678757316409970957733586976358728575808379485878312042451268961986666165948777794498961231296467092003297171173364112783181650421672880291676656563749630669414308724458597793049772070909238086192035906210205540300754680580651935259403211261164728560066878013688699927761376058462382730365960800509179800667465987119110205608418664354967921870891187945066029026574110196810602720503444863015479433809702909022874467124287814989355152997811505098696903//39445157494781689699693950849614948667844286422145805375818438012227860321854312773542441788282808458682470345570109295077636313466893616554854230333208813605878314595013340530853890162139872790088256566331438690329543025535102204796871704770879620042412775153179337064477824305183950149819706135483098561656129875075582662895328184295466689646169222905446312181203853685250235811699416339649652118325216458655667907568604505900315407543316694396919745808096136252824443259596856504639327495326932962348957012914343718310144365188668503205295003025208772406340607834829791412547299379531754740062291725121905278771820063759048019261534643872311617120600036696496165717843053267934622613999146932312412137024846900796369691074112607953588972130273694407593867479805742357894758687558128322227165198887659939146771550170624847839611904782463344225322107468755475521189383230910414370236606037061139053961098903148732621614055427818401692178195200 147540715330089082883152240495156036202835252681375561977674935553231777765771238373077772284515586390460037836441578586180694408356021619131720726691104831290870707107882520524178431357085832222863655709803535191264364978974969652397774242732415729670327869382966322821771372876719147572230326484965177454730852549176832462914313018172806298272190893653050735243296827209126697730426579797001537393079017794239430044273964677446921322596295355702900993546308480751287808937051368593082702599137737524317096868749041423089298089902704253873446112449030145325903100818868986547198162251821724073423265989252250003123521357763553865545523856704522749023655021985081003490906366262925608342301003231190517146571963002390895647887059077254709098360342517906966709618701486074768597932425894678944951759454791020963966566989133559853130439262083828369428668478719377755836120483490412753204116693062638549831852468131037569134974573999726067641//349426370783041699973874218258052423321001093378618451524323333805881923631646009740258898963519903224231054378318626731029207537833555159334708694073693685406219606363630372702588607485102482862440360607111671520187561631081685872737165931043499463400105364283774029800447458235190504741817494351401497502280643186035405443014224305758865894621674677055075624005200967280070381629493366208798869496968746775213136195827247720560842829749576180608811016524402846025020433948428738597195213324457123217686370416841210694884010571622546350345442563384288442389827043063662932708223881332827641990015228160104292615851830418470396112092423967181062910687852032394327009480990169436923291058646101605265075321156692545591255409710187785579110114090619653874099821186962088399692106227344200161778204883804831460929449439560266944764562044316846015186268034942731431934048389986991768274876471040502578156065149307893163126103047106918134014612695040 -66401488635916047333734536372753753802121596014736051945761473864602515075971609933884701629097261699936890094551526730264428554487819462519046223154865157793610415982040862882474768956916757687659104987659500770682507051332910306864313227123519996153514076219669455552156498232492091471318104631447072121323238970764126213062611414984021608949630916495241626350213067681277058076673438824751232609113503029637599936639726612241302889413272857821932349651313462468517866866220362151538889471337843837651566010644925061358078894770090771452248336272564125767738487675882201751484831443474232425277677778659908064383070249012952394121054250676555701885168294790667559866025405151301481071970831901848194429755350268956974057626694828835582048660345978362057423766442322205547109239231565996273893246273778848441083157109363333866058955738244136278490366556015095246506599815191838067875725334645000326323708046829314100883468678639714458563913//35816203005261774247322107371450373390402612071308391281243141715102897172243715998376537143760790080483683073777659239930493772627939403831807641142553602754137509652272113202015332267223004493400136962228946330819225067185872801955559507931958694998510799839086838054545864469107026736036293171018653493983765926568629057908957991340283754198721654398145251460533099146207214117023070036401884123439296544459346460072292891357486390049331558512403129193751291717564594479713945706212509365756855129812852967726224096225611083591311000910407862746889565344957271914025450602592947836614833303976560886410689993124812617893215601489473456636058948345504833320418518471801492367284637333511225414539670220418560985923103679495294248021858786694288514522095231671663614060968440888302780516582266000589995224745268567554927361838367609542476716556592473581629971773239959973666656248174838281651514260996677804059049220425562328459108736497801241600 -2240824952404977531787778630501207833012310014144099857813730695212578112901394698279719269857277712002509142021379622645583836090616272694810617772280773870245253423673014394578341290202251386003338531514402421743202090411209633359961494577687816039341424476668102525609459565687060114710016864977222991300531410518101199772685941832009204762736384339179349908554418265621892451439476223868512550284193437203393422118588992581876442956397297385277103120583694974661721433589398654766627843351584224986344459559699027563457528472660014682428003475117281809633410514032190994171218403775314502513314704640216492761473407885593904429220832603464482451417118258581233080604741159962174247287251145492147357106440569984662440964402075504708685740681191354412936586700865831170831842963834812302945227957053673444890162923380875815973231293174528010396048403967338607657541494344093470303541434232217127919822053066810575784460074722049772804209//7163240601052354849464421474290074678080522414261678256248628343020579434448743199675307428752158016096736614755531847986098754525587880766361528228510720550827501930454422640403066453444600898680027392445789266163845013437174560391111901586391738999702159967817367610909172893821405347207258634203730698796753185313725811581791598268056750839744330879629050292106619829241442823404614007280376824687859308891869292014458578271497278009866311702480625838750258343512918895942789141242501873151371025962570593545244819245122216718262200182081572549377913068991454382805090120518589567322966660795312177282137998624962523578643120297894691327211789669100966664083703694360298473456927466702245082907934044083712197184620735899058849604371757338857702904419046334332722812193688177660556103316453200117999044949053713510985472367673521908495343311318494716325994354647991994733331249634967656330302852199335560811809844085112465691821747299560248320 2990259113639932576565918088167413001155967584775403637952177252637110723467880950375444333445338832764660407440145593920563013881271551306055873880302742015902639629549090059773373203798134828044603154406152119826151763581723805859706666490519101990157816148224051951589143103911164543375169616697106563883115362011192065817036069845564229997514356993384810905530790372998400445137032874251157140438723292979525690158082584790775947957289099975905245818514810280810447673147290551361591404222526738662244038457617252116663459011492272279760469479837097050684914038214063407702856577040756447492559808486547635165508438170365250533695145576663609098346688889956390214424626209104331781405088949385654663814576872368485448899599785277593197233456869693986821600735865130065386299151473967337145252937416192664470879273002530534265990008512430298271712324627051182138039635176856910256808301334691193958771521428079605446964209618097909381//2270296843639818347320113296871854297058989101883138392573728556991816504325793356895064474122768133904898774960551422409387282747714211703334662851328194900744010500270798250634846112273263469409237890607818606162476233974763742517467007348628213425361992890408648456804377818782139118663558137108180368533453722525901943325872083629581880971014303650998050929293426670018205762995884256871316184295087255607210095085718362788887321884465742806313585775465979444571792246432172014846127622068766172021605791564796152144118349619124683120588733693388030257667169872846440834342859269562299271296688697160921018833976459044955349992994007139709618936707963572541741789541169648027677315765163882767474025127951380953543590231699686106862245606889484946887375232737298051531975208437042375544007733303118358566510431513370142104359001619071799984571023933926849123557299694071162287536437517853163936422203207660943789327178139481434377313501600 1455533003905931290159652825687029161360973017189344484603372931295993963482384265964212271858613421525498365559725628500287142618292979806519046531547350279961734751847712247140140001098075200418137698752323943177999988579418528142702633097072508343503921117404405271495365592645111214839478302210388525651461492363723969626788457753989775680427630946175952888399571780870671863287649188906071784251706748721821238309244154461951440653256223148322028831186470245012189557589758275852649366750957644260264069942441293748243519965283672368622243732543859017468892943719244451105003285185832815549943743377453680524909672765607775920813999133871885309383236176897032382091367847836831978876993962945607801841332967372178055825931159216183709997622940201929223745446010567331442223339743101207816926376265012177918468000116487747501054599715977921987866461791246037853789387187205985709721721128443286642350543673729360936278809283610669113207//157088609672200764242640821804606900835099175751352593338785709276767092860718052624458496244564868774051241551656400175133744616789207911543015969923480713833936445843298742114102334505364054795614635799249764608856250294674880710331401350578766206133819297539854552870815195039943099719457426188678304798174411958634337973284903470790718220169831817535724787107601312044768482969399429984218790015084633966926958158211810927006519254602331396984224250849786367182300852981201516255318023534021294429003741086518526737831627559611013161887753783977585812916479262780813379835933981739538742561300705642152149092652686920584278953901199371210784861164494882984291747683339878803879988304873795677805571142186670990890805611821466000095871871466177695272347507331857956407756319685538511037641517546447347476952932313837400709817401796238932967353475761322938472689648947252923930913047536323032957285073148263416882545726150563417143581130707200 -1814608075283557849940301542631387699471642768111077490666612529845518860857360838224865040481462900893422563585974873959784468024894998318460636712605277833693206745182847437623499876795717195659196394867361864053018331052845351582486882548888494105499522523771604024331659166139968507508104710776015992107156392132967028792743283971236182548846630272879286960956973373083195788590737514709366324733904671777091395133450407998876875604824649142253838430381505363939545201926179995136517181427578914886703857803856758920036864697913746793679918875188350730706756887923988894180493030816552622296452158726369222659478135291905736701128310519096033845349998286621756045545853970331359094191196815116599865056345078305838914312312328020509527926920121738386240672286096996655330619132755752034270855575010864702961361532156101945154219935354694444058312510884396491430647802129120570153651241630066367386474323551938751606875679681195346037//469056326845409442983343033754817745231706069715136479232603547959649246604726629801416186172513555625915857850882150395904735229156596608499536933164221204774057854478536802980896988753280658128816063310051943880395309819349286282453174623902651915955247647123901071983889893254236972367483343867291619659809920723023508445859739534040752170024380607115760646697570642843018598143260300641738706140015408267101632573827141771097807565013902387600554351786994050624225287196023281204490811254313302205569199923075828285518361973746182468247045008340836131707971291993313740571949865588606738049406229686616857344676558027884643409851927193431715712112743043563457901880634542121122047899515773259379111820877458628082239968245557086642641068313582264099311554410325231946468489068634334537078839160140328776883477403218095835909369149826825172956238685948164852055317844543684437101218448383293358403791060583816354807951522151694763305715200 10525325215713908293199925066499899779789193421862163602181399215643834320367886104914159368147850085835772213583198287422394389832032658051184321713195000322968853393410323511392033525238366140401385954040884457819089046443752043132990286164779987942031870591672278099248380128723839434501742534507350035433244377271916201498138868800150755195368486569715100577702132914660087520752129097808963549768522957950192346086007386852136113021874685392006731849885404480574046534685530143508445961922190852310194821476717431868074671066927046514468806644291039239061099921726617252811705828608334690289562309211666423317452878166480453491043440396769184401245084947785264607883606923528330669970139029594521155564189772453317639833919418166880457935810600630166246260772734157291491885404041057418098259228610778998759902946658952966511799928302268637267538154608925131234754280057961387396445569996844138228065472983450706627040076643879693183//6981715985431145077450703191315862259337741144504559703946031523411870793809691227753710944202883056624499624518062230005944205190631462735245154218821365059286064259702166316182325978016180213138428257744433982615833346429994698236951171136834053605947524335104646794258453112886359987531441163941257991029973864828192798812662376479587476451992525223809990538115613868656377020862196888187501778448205954085642584809413818978067522426770284310409966704434949652546704576942289611347467712623168641289055159400823410570294558204933918306122390399003813907399078345813927992708176966201721891613364695206762181895674974248190175728942194276034882718421994799301855452592883502394666146883279807902469828541629821817369138303176266670927638731830119789882111436971464729233614208246156046117400779842104332309019213948328920436328968721730354104598922725463932119539953211241063596135446058801464768225473256151861446476717802818539714716920320
1411907705686731664669908158362826879180445877910100710449870014641579289218320776049120710644737106875451464884260811046358573666871571035543012223913850147195400965153897209783544816948018912130281846477946988323434722019777691255545023903326299577610631151066472499461248235287928616651128093799894639299496115406037416658165663235081069193138221983074291994864231418298447597026763651470276775344918029362223732526039477864711314305741768770723586292372339734283607544197823979993088889739748721166314210762021171906374553956535556455962279358122834080105637071581697878337609420849839857769332662249848135856082171812532122203135630208934483312328051190250819143792475782683839961346075064376636130695807977603901559083537054711085393314531897854973049605612408419174733297975522630682111529349392734525301427636127913854036515234237039200355459705943122349519152807196979064993332559746504230271257778046055112711437359390413409863//8547509815705930254118992272883568615333837377557041055126338933262429967721189904749486819106447128568386868033568221449912003490946698605526553580944717559605634425695868552476661838129706937151753943614091362286074832572250534444379096219070149752046011536086591027873244906415375391930384385422982756156259394205269150506284348509106557890035595584546328133293502570540472314783860160229552920097678311427563143027812873064253061284966662731914117103693405338002409039965144253018915187818592000432635992536536983766030925026265974801123527891388238254270573811592494625044555297802000669166890015252237931656777666700844961873270916206922963628782252448044512492524668544188207704435588667630730915916367993776768374081568939328645972601703601103059538612651658984778579055737194801403798341528547276354696871918125973829334194747921178105505035160582297422168118841039712725535430650116702884313985514959501037032530834308002800906342400 7432217826856419195832541925752148975354259001070715048775675381417797652092091894985269911679466591010886347333138789206557589145913526720136112526344906043453147743328196762220990598579066040281656849690596714727094619291534270996147677265706796863150693494680644569193658262741705579351620889716136247931052095907797051789409795234623834314695854408668987955055901347391878487993167655558745222710202118369772040294244468221827824321634967547399560214033966832824768888380222439396107146739476389873124502561278773455653639739894217378394898344708870448227867363737141664959869673048473201948790824262264325277406704172998830460929126650597177481539273204986799972319383697099552580866333153854886879972988013376341972364006999484883335223688839446835497240072507823335604191835616514897074918621128252594622591664411239679675112070184380557784725173401273733573838487420180263383918468430182812093528483051550141761154252830761239986801//14326481202104709698928842948580149356161044828523356512497256686041158868897486399350614857504316032193473229511063695972197509051175761532723056457021441101655003860908845280806132906889201797360054784891578532327690026874349120782223803172783477999404319935634735221818345787642810694414517268407461397593506370627451623163583196536113501679488661759258100584213239658482885646809228014560753649375718617783738584028917156542994556019732623404961251677500516687025837791885578282485003746302742051925141187090489638490244433436524400364163145098755826137982908765610180241037179134645933321590624354564275997249925047157286240595789382654423579338201933328167407388720596946913854933404490165815868088167424394369241471798117699208743514677715405808838092668665445624387376355321112206632906400235998089898107427021970944735347043816990686622636989432651988709295983989466662499269935312660605704398671121623619688170224931383643494599120496640 -7639635387764169451659323263845883431926568907504456345725799226445301534007826445660260938350590315281143969642023927824409137863593575866847128469185315433101859509690498113355578840251234453469330868381732849403896832295388113565409280947614328252978071035300744707457841118697786125682658980698862178109657993927000314517241383133594867632718871783894848826416588569916065209895187682582160390400009993054460754122750480267281181416622924110920609905336802995575604735606661040880393046351800167688029377720402143363074733124080130196481889675265374322206715512704300942852976858936708283744176327915484478534656986511517310420848844615231191348794789748689486431576116576357716558491852749529286953065094208479183655623292211127835045660144918701220541867209592828058856697607627083675600861391971966754201614793431635643677297505902416744387059719222679073951766182828530147322247745476488137796522766758565311415545836456511895577099//5510185077732580653434170364838518983138863395585906350960483340785061103422110153596390329809352320074412780581178344604691349635067600589508867868085169654482693792657248184925435733418923768215405686496760973972188471874749661839316847374147491538232430744474898162237825302939542574774814334002869768305194757933635239678301229436966731415187946830483884840082015253262648325695856928677212942067584083762976378472660444824228675392204855155754327568269429495009937612263683954801924517808746943048131225804034476342401705167894000140062748114906086976147272602157761631168145821017666662150240136370875383557663479675879323306072839482470607437769974356987464380277152671889944205155573140698410803141317074757400566076199115080285967183736694541860804872563632932456683213585043156397271692398460803806964395008450363359748863006534879470244995935635380272806147688256408653565359735638694501691796585239853726219317281301401344076584806400 -47525601169897679795897707754101980627646274848622815415653078884652401562510490705513089608999721247958540250907150279307142162713763998123354304188098232232109135403112699277532759572587158244584742142566855217596444190102011083228710518942420712494812738817972852117533830905764808779924067888725782594594595401919591357599274784486640072512137536316946480144233697373848684811669518217069265162984870594716441122920085629589708415597401249807903013090513357041532648286245370016809276707776172899835591266786507626505328914102077769108319428768276433418709313747189803659033386536576442593871610447018614016083898153891595773813520967419321148835462043392616269874539538043344661712408660702758527005370199256937571753466099303735679272698921716202946450130709468470926510862221981684910205107410255389262309785378679596375807226333729108292448844519593931041301091723193190317076394282827804930253104983029308322364883237506047663791337//71632406010523548494644214742900746780805224142616782562486283430205794344487431996753074287521580160967366147555318479860987545255878807663615282285107205508275019304544226404030664534446008986800273924457892661638450134371745603911119015863917389997021599678173676109091728938214053472072586342037306987967531853137258115817915982680567508397443308796290502921066198292414428234046140072803768246878593088918692920144585782714972780098663117024806258387502583435129188959427891412425018731513710259625705935452448192451222167182622001820815725493779130689914543828050901205185895673229666607953121772821379986249625235786431202978946913272117896691009666640837036943602984734569274667022450829079340440837121971846207358990588496043717573388577029044190463343327228121936881776605561033164532001179990449490537135109854723676735219084953433113184947163259943546479919947333312496349676563303028521993355608118098440851124656918217472995602483200 14616782185724137165016344712467625496195028568914136100781790224205255935624618127188793244567760395719216457025883726175265353444161242758190707288027275376443249552725068393182210506836948829711919770790527634107599843416470884688601319360732332676438625562031684664532247433319427690720530371382417715321471149996022406466485958672212942430813679182254855368578194987277681253329556638502910336231098972362005350624124811635220612367537540662931196561343250789228718003642884890164862130617217731407585699326491150816989069496775673343332410633957841587851044334159839029185174002974395119110293525173982171194049148641094456406800806468189013706992793615497791428568021492891641407835073702996183697580415005676033202180753591630471789072316819187580113340359385551740818523820322953731063174150102091043116362181624902502918836541068351975965470767932010229809102925498744955018072859624603812611824127339965787251395349423529010566557//11938734335087258082440702457150124463467537357102797093747713905034299057414571999458845714586930026827894357925886413310164590875979801277269213714184534251379169884090704400671777422407668164466712320742982110273075022395290933985186502643986231666170266613028946018181954823035675578678764390339551164661255308856209685969652663780094584732907218132715083820177699715402404705674356678800628041146432181486448820024097630452495463349777186170801043064583763905854864826571315235404169788585618376604284322575408032075203694530437000303469287582296521781652423971341816867530982612204944434658853628803563331041604205964405200496491152212019649448501611106806172823933830789094879111170408471513223406806186995307701226498431416007286262231429504840698410557221204686989480296100926838860755333529998408248422855851642453946122536514158905518864157860543323924413319991222218749391612760550504753665559268019683073475187442819702912165933747200 -169626965887324197794825021524675861099369402958765492009576729891371496467720796071947046103517816737671569647647659142179152634162752199141494329647474883902690919221888367957762763889678821985157127880626144816668406164885903248190519886563293464608729110558351300657369722503855907663462874440867419174240411477882735796924922924399426088797389448337799348247948992959151682187728200689400473040351203599469288567577796843235838680732150105040349260831371481584875144763866693042603209044847225071167632654541918308589419749573320529366135396205618312466902131191975578636227236350769919984327167881803167517632015715837602883232996998189306803220255085742238039768383986152137228137103471467604126948304240207818077992992779587114113231018533931544989571602124606117883514982548082303970149906516725041533134673875743553253255587314001177710799614152300054960026612886719565129791439045090905539688534482449213473021948804731963207747//2387746867017451616488140491430024892693507471420559418749542781006859811482914399891769142917386005365578871585177282662032918175195960255453842742836906850275833976818140880134355484481533632893342464148596422054615004479058186797037300528797246333234053322605789203636390964607135115735752878067910232932251061771241937193930532756018916946581443626543016764035539943080480941134871335760125608229286436297289764004819526090499092669955437234160208612916752781170972965314263047080833957717123675320856864515081606415040738906087400060693857516459304356330484794268363373506196522440988886931770725760712666208320841192881040099298230442403929889700322221361234564786766157818975822234081694302644681361237399061540245299686283201457252446285900968139682111444240937397896059220185367772151066705999681649684571170328490789224507302831781103772831572108664784882663998244443749878322552110100950733111853603936614695037488563940582433186749440 1117835102320482780798743591804915708249893609389544002161312348629571178824238724025958357323245982611266044616868220850835693334304472584224518029572416329949799619826068988754807358034909058409931256706635568261104937511179091294205654497066460386198436410304876560279416564179269205299404676153632104485675339955759584953081468125288477437857084624892648511154768760997983790727513522560145907329542530263556942420288339220694063529980573833330136571463848360985916124847074340101011061404801472199826370718416540789144283318840447126236414080952623921009117982341393679020004227211741778633615341186424670142857369307653930057321229573556576764611456342248170788985353189323607432927862175162183118019876281407579645289630141222184921701357849609177490883216643194988341129356776179158989440298787309889075632536992231015801745635255496165987290999733699545413158831106946985693441856726965682957782786513317442635660728877234081094773//1790810150263088712366105368572518669520130603565419564062157085755144858612185799918826857188039504024184153688882961996524688631396970191590382057127680137706875482613605660100766613361150224670006848111447316540961253359293640097777975396597934749925539991954341902727293223455351336801814658550932674699188296328431452895447899567014187709936082719907262573026654957310360705851153501820094206171964827222967323003614644567874319502466577925620156459687564585878229723985697285310625468287842756490642648386311204811280554179565550045520393137344478267247863595701272530129647391830741665198828044320534499656240630894660780074473672831802947417275241666020925923590074618364231866675561270726983511020928049296155183974764712401092939334714425726104761583583180703048422044415139025829113300029499761237263428377746368091918380477123835827829623679081498588661997998683332812408741914082575713049833890202952461021278116422955436824890062080 8240522168169397942457266376985828177487577684453231542380917403452011012987988238079675716288504926253889996175767003670528538056891511010802872058316853578895363817720168062114765831907617069931658670822127922858161492046526255391250047273928306285738299939765363488314427977212180255780109237840254386264626492899419435789361231235863396438984334110784096286013738803637742017493570074073538110219957227730505263338175447574826327172319489059896761313540162253891648880811798790865404419403956999016932649199296937062864140940206041230697417699177040072872042197418213425443690717297887113330570357306596878697450007473670446621529308891028144985587714055656587012829864800264494228630121624321438478525112050315457237707835896413942522876353047244171575576787342584332824787573729073559761231254333567039609995956276471663170204075638791902463307651184036709606145095690320213074261128199843765194466691547328394439867772966713348143809//3979578111695752694146900819050041487822512452367599031249237968344766352471523999819615238195643342275964785975295471103388196958659933759089737904728178083793056628030234800223925807469222721488904106914327370091025007465096977995062167547995410555390088871009648672727318274345225192892921463446517054887085102952069895323217554593364861577635739377571694606725899905134134901891452226266876013715477393828816273341365876817498487783259062056933681021527921301951621608857105078468056596195206125534761440858469344025067898176812333434489762527432173927217474657113938955843660870734981478219617876267854443680534735321468400165497050737339883149500537035602057607977943596364959703723469490504407802268728998435900408832810472002428754077143168280232803519073734895663160098700308946286918444509999469416140951950547484648707512171386301839621385953514441308137773330407406249797204253516834917888519756006561024491729147606567637388644582400 -14867037692689448698118673030268783746131730038466340378358159640195774802036356676296240819602541283200592120622032810400823628467447461339430365552457953849754174843441417815505641290952799836348165824388786859175368123629749038986804269175310249195958729679156701910454088066618060849931346696337966715090196867711582243408806801307992841308829902583040774234067560740238679009063211254236475568998444711850237208445649157393245122410534472803839292614122307144216396802754330275944439760248319893102285145443063360124132272538986599964010050448166255668224895219078487762223191983244609863176293051611878345646438827654503539423462206214503505890782697754210031274166424048438429408095899873073018024753942477585804778247791386444227163274904280513347247898717236775793791195789317071639691922258720346104738247489075693799358417289712933640871400068685787829092460497933834467111747886371357253983863424650515789675532410921380334403//29909146559717556782732448744426199073405104026144794389347091202591145864086610437057651059507966664287000479146270764033815258979490107583972977989606348855229653154298215617549338010207101873403037129209976059139227613516386473449319004536082417535290855815521367895236630036832590176230724986236871393723395345777560799923973270430299585969704930603879124392929519120006024314841812138957732044625717364892982430123000326812097194195683973705555849013571016048070642571786175955083515127980672342223676799771377115846021781704643842096373998118488154776582272997098497371685133892789004846744518485520409180062474002416046431306449650635539831603761864985735714798999158553056064579132547319031039850036376606198833970350976407533911304128842183316989755049405940760725211597747624648502936117402918768054504023010377755188615957864281182928260938272759892921285979101183011480730553888644270781625618207982504568205062487230988506469980160 -1301069931420379868047208030744323865039307238171426079570679018051986487850079897778641748854748265919053246876483672506303722858854828276127107833263320557313266999173500244024149796022407578338554017704088064038941227487396337425308845767802901170881046590843597651007089728066692739127315598080279979109156152338641639459619469033778971435525667267681764314295878867208670753886185479062431589302622635592544936394549606229723287619407123178549083160942494386431072019177364032957982290439095251486613799297561293598064429131667687158113431750511660763367377518307765605995063974461005784819643628492788641206500362340912787778236797958629965224795707950993220107609435318728532633404153308374548816138057927324952509676397833146171226311911584370945549053998412576656473450148341395449610700883491005532933825307023470883925094752339393709576768991040805956278122923375132899591308585991188078352230821447460058615045006392905470041//2080100067094216932213729847051158544031281010036204737999427459715009854066481749187010317028823072885773039101992580069721158790134994560025997685196364535478555603117118982606808506386909689775540085502741024527062465788882469550515986173706112320963545014901811310773055984499638571073920095886323053342844378230892880210759241010557467502902207184025626591197438751703529001772690422301703639889612715652312713655213455954786211926087148039167356575413148167236669540303391451416355046360417872045349651115150802696263384359340883405082200118877345026858162552720936818108020317484962877368909073752689839017615507616413485581756451295760893709992440300863519962354531019966003852455860000263650737312690477447112331474593852427439021209413625723616762881299974681939102760885256004679981763834828540508480330316515803457813840319567715919307284233912940835336409093339527615539962150108982446844770322853851916277582967648698129134233600 -1814608075283557849940301542631387699471642768111077490666612529845518860857360838224865040481462900893422563585974873959784468024894998318460636712605277833693206745182847437623499876795717195659196394867361864053018331052845351582486882548888494105499522523771604024331659166139968507508104710776015992107156392132967028792743283971236182548846630272879286960956973373083195788590737514709366324733904671777091395133450407998876875604824649142253838430381505363939545201926179995136517181427578914886703857803856758920036864697913746793679918875188350730706756887923988894180493030816552622296452158726369222659478135291905736701128310519096033845349998286621756045545853970331359094191196815116599865056345078305838914312312328020509527926920121738386240672286096996655330619132755752034270855575010864702961361532156101945154219935354694444058312510884396491430647802129120570153651241630066367386474323551938751606875679681195346037//469056326845409442983343033754817745231706069715136479232603547959649246604726629801416186172513555625915857850882150395904735229156596608499536933164221204774057854478536802980896988753280658128816063310051943880395309819349286282453174623902651915955247647123901071983889893254236972367483343867291619659809920723023508445859739534040752170024380607115760646697570642843018598143260300641738706140015408267101632573827141771097807565013902387600554351786994050624225287196023281204490811254313302205569199923075828285518361973746182468247045008340836131707971291993313740571949865588606738049406229686616857344676558027884643409851927193431715712112743043563457901880634542121122047899515773259379111820877458628082239968245557086642641068313582264099311554410325231946468489068634334537078839160140328776883477403218095835909369149826825172956238685948164852055317844543684437101218448383293358403791060583816354807951522151694763305715200 669900203855719960612951008553846323615125490537008941042809783222734662678155413258958486101873204051598679758363102672891325393939403100261041071519257877768237103493978744337260528497813187208047314331701095325471480469030120342824282210244598260514527399083199312150883789906139992414408788195897702777599409309186627923955689020072629304795905635411181916131692249990469578048269844060109324294696651923390699341077864500611065337992574735038804783108270600738945899685126202435758026333064937619055265755550138644353280147041817697350900797435871944491735657005503670347827244644429524086426139571596054796010985064096681898955813719040670025160423968181046653101906474976183200267277055003975975798666250656960937770487039490963361126221271385982450158755935661066164478548878578798455593961880147367947095421766597243689559695257248956887231286161307954273807082914258898972790393899851778594217401356198609930543711987759432225301//288840346816627211671952478802019140245182355413777349042283400928249170743900935470778525352909597423255508659497251934923336876031769385740384202762529054468850884292517041951736550542121003979033362598620534925961492477305425822222254096225473346762183869670055145601176326363766344645453977185634302370836821988456685950878693478550675437086464954823752027907524993114574307395347339003241000995478197939188277903808813639979728952010738375100025235433478159012617697417047949243649269078684315563006878771985678195367831319284766136374256957636206172136752192855043956472523772875926075032069039406537822525200101757203351624915108521258539906012135752584020310256463648123263204302509882375319921132407749886476642576574953613079506344308778342920122836061803339201358394260506294488566661295080606651171520706088123885793287173729650939972519948238951385268064193336021421356248695819770276298360304871443945326012599423057328520143558400 -26570413000330335937050913974763290330872863942913099014896344175440281505640165925370356021768624965489625671933679810673184421453330644152033399481424127839191200872188074046319100448665641065704007722155528125031004291010554156336568115874295825374834287099727796117986151047481222404535009772016652804148442660010220225749737900822051666249812813574007370395027541958483403211543574648653619263297063973769866181457531894882040432772083607267667368666823937619299515486973396519640410089644522973946833137399053190454707850684776669791618473886571795730892305463129157190182883108180854163568453788702576473880596153362648701579289523923679634106452506762124214402593621430377574432277526696235565686368120920817616474260397196474398643522284488184324142717840583867371944146597523598297956250848140395115439868623862060374060221341237007621887830973858091449743676641387589631525669085786310667049350212696474143668873185995607549361//14923417918859072603050878071437655579334421696378496367184642381292873821768214999323557143233662533534867947407358016637705738594974751596586517142730667814223962355113380500839721778009585205583390400928727637841343777994113667481483128304982789582712833266286182522727443528794594473348455487924438955826569136070262107462065829725118230916134022665893854775222124644253005882092945848500785051433040226858061025030122038065619329187221482713501303830729704882318581033214144044255212235732022970755355403219260040094004618163046250379336609477870652227065529964177271084413728265256180543323567036004454163802005257455506500620613940265024561810627013883507716029917288486368598888963010589391529258507733744134626533123039270009107827789286881050873013196526505858736850370126158548575944166912498010310528569814553067432653170642698631898580197325679154905516649989027773436739515950688130942081949085024603841843984303524628640207417184
62065803637502656877502453101623219090109822254864313891702599970558099814940746624149250022091487901195646271849732455570994392323297900290966415511046395066806501614832960847906760852264511194195536153655033589700720329816110083569343859998088865979829693844199465281630014221860309978083090063950662353812495064275173747391065405018526314589605620634586646715390072776745684370001652470957854152169286074071065560292551253311416093929358137306184608122216690021251178046369182601635213858865043675728585861677901475111501948847257870103429398379148989433587460239088012449830747893320958573275066138039625997097704344392191929155723777974394057060286423947840672742111247729211307944569932456304792746816368337839713444270617396927885724665838006525983793488429023515741991892907507302330404145218666619047435447508263041681766121296974477099579174901643291897300718366277006544591063712836633171366117984675936761070430178545756704840887//35816203005261774247322107371450373390402612071308391281243141715102897172243715998376537143760790080483683073777659239930493772627939403831807641142553602754137509652272113202015332267223004493400136962228946330819225067185872801955559507931958694998510799839086838054545864469107026736036293171018653493983765926568629057908957991340283754198721654398145251460533099146207214117023070036401884123439296544459346460072292891357486390049331558512403129193751291717564594479713945706212509365756855129812852967726224096225611083591311000910407862746889565344957271914025450602592947836614833303976560886410689993124812617893215601489473456636058948345504833320418518471801492367284637333511225414539670220418560985923103679495294248021858786694288514522095231671663614060968440888302780516582266000589995224745268567554927361838367609542476716556592473581629971773239959973666656248174838281651514260996677804059049220425562328459108736497801241600 -4498300397353573329507163481871844450015311060192711874277551307673714827689230341850468644343858590808155517670254709178890381837590591315030312693250907139531148372519667449584550253851594588609244871348447166695815399134748381802516239721045437964719007590726939525830457507266213288809367173312861359352197848416158830342458457727110934167693815565774239967869226864523081434532531644735763326275041951334625555203325870964428930662777400241467065288252895890561423403778578528140256020182928834357044109192550581117982225251097608461865907616321875528340111191130024223029094545766450375798855538357255849421522383132995850854819589529145881210785285799664282663031552798537548523237536679112745493445323199272442950816132103694964851688697581933750286694465429089923977065708286046786586857134926850298584954760838519252260495369851994493521332084346240059395242579685644150195305211592847449659887565240264604193862629926460869330197//1326526037231917564715633606350013829274170817455866343749745989448255450823841333273205079398547780758654928658431823701129398986219977919696579301576059361264352209343411600074641935823074240496301368971442456697008335821698992665020722515998470185130029623669882890909106091448408397630973821148839018295695034317356631774405851531121620525878579792523898202241966635044711633963817408755625337905159131276272091113788625605832829261086354018977893673842640433983873869619035026156018865398402041844920480286156448008355966058937444478163254175810724642405824885704646318614553623578327159406539292089284814560178245107156133388499016912446627716500179011867352535992647865454986567907823163501469267422909666145300136277603490667476251359047722760077601173024578298554386699566769648762306148169999823138713650650182494882902504057128767279873795317838147102712591110135802083265734751172278305962839918668853674830576382535522545796214860800 18336293877439736134194199535559353186922229961264579585022091632014673118606578223793860217972508623943214637183729218346094674764037508584000108189742631709576138781201280148102215132770032401252813841206748226530509385988208063977783918109158118774023612347052532345992450975707873199332786488459977668301225336056889457310997192660789426434216284279821622417391716255028041218868127505294259448570790075513794404176975097606353979745475821847814582585897038607112238144998090816780138707980685764035547424098952757841739092039792167462368944839204886617456224408441608265445832494052481681987262653534069333661463415050321332768345985880941916352940340991138107937361599983324800504520062290160868989572891328399685854818844811042869685035235054991155431751895682409231609729006809983032131459618182170686683818403942129338245909014375217073457039400994308313665699513008176330453474699287597316150619526193055522066953309469335330153871//7163240601052354849464421474290074678080522414261678256248628343020579434448743199675307428752158016096736614755531847986098754525587880766361528228510720550827501930454422640403066453444600898680027392445789266163845013437174560391111901586391738999702159967817367610909172893821405347207258634203730698796753185313725811581791598268056750839744330879629050292106619829241442823404614007280376824687859308891869292014458578271497278009866311702480625838750258343512918895942789141242501873151371025962570593545244819245122216718262200182081572549377913068991454382805090120518589567322966660795312177282137998624962523578643120297894691327211789669100966664083703694360298473456927466702245082907934044083712197184620735899058849604371757338857702904419046334332722812193688177660556103316453200117999044949053713510985472367673521908495343311318494716325994354647991994733331249634967656330302852199335560811809844085112465691821747299560248320 6852489209203801940965673842404870015213189173404859741911211949358754011995139500604102213014267491682393159873673704125592904805163333831527613841323540926905727319197561157899493501220800118462950570700525748259244385748183123562656297146435940822329279024991576127742755184196339584272677211473250480883662915301722631501638957981118535754838299008800457497180006658067902362728936320412654440074731949293857632397634576362608763165508291055313182419297187680527140029482541505795870277211303600184372451374281488355014168728172322906449846064598915189524977742703651419233085156825444996653676847593590310701305047328324146874353049372573948505307152633897865271887223855379538918113689849674287004235378063182781281091038687101997639642015236314175944093880943675888852941614215624546805044777699363082452450567700816757931582133916525941373518540836006428018458130157824767604559152851866047648163433024203635306481328668475223781//2270296843639818347320113296871854297058989101883138392573728556991816504325793356895064474122768133904898774960551422409387282747714211703334662851328194900744010500270798250634846112273263469409237890607818606162476233974763742517467007348628213425361992890408648456804377818782139118663558137108180368533453722525901943325872083629581880971014303650998050929293426670018205762995884256871316184295087255607210095085718362788887321884465742806313585775465979444571792246432172014846127622068766172021605791564796152144118349619124683120588733693388030257667169872846440834342859269562299271296688697160921018833976459044955349992994007139709618936707963572541741789541169648027677315765163882767474025127951380953543590231699686106862245606889484946887375232737298051531975208437042375544007733303118358566510431513370142104359001619071799984571023933926849123557299694071162287536437517853163936422203207660943789327178139481434377313501600 -6985459136523728679407084081237294629454333197488362395071920524665957325637356809613937539668495205777476770444171497497111749180230746677907487894577816311271349030828655838757568174831161226639632355565820349463389563303469089936719067580347614693183029502544791858055322993489751364945776828606242721509612438521527847113913598354518201082648076805593420126546996515891367311820026085766559244145494195036288929359738486632824870518747788992850065103225018031067790626613118245473289360758401296901065385147713840429530939995831287602967865117300771596960962390850933597856205837037506014576784482160761235057225009356524446093060706194865228791592170099039619923296502151909159741269285082836092642002683003725081215835758173096834288954125477237230518145907461406653641950713351745771389543483297314067744709270956573015122604510971542615324578862877617701065173588511683388266127798322450839892071467729473033156706942941582985928597//3770126632132818341823379723310565620042380218032462240130857022642410228657233262987003909869556850577229797239753604203209870802940989877032383278163537132014474700239169810738456028128737315094751259181994350612550007072197137047953632413890388947211663140956509268899564680958634393266978228528279315156185887007224111358837683298977237284075963620857394890582431489074443591265586319621250960362031215206246995797083462248156462110455953527621382020394872812375220471548836390127632564816511066296089786076444641707959061430664315885306090815462059509995502306739521116062415561748929821471216935411651578223664486094022694893628784909058836667947877191623001944400157091293119719316971096267333707412480103781379334683715184002300924915188264686536340175964590953786151672452924264903396421114736339446870375532097617035617643109734391216483418271750523344551574734070174341913140871752790974841755558322005181097427613522011445947136972800 -13317981792899779765455176890524285590371639103802869023225779898900446191047218611139306112074783633968578449719516938320454996831246702520535487388717670176137461397381565284457150414788868004869751173810129704482475086224293768857147237962397058789875567090541065184638182046700614374689277324098824379007361860558104440713940032052070070199902793687952925014624132142035709243258569979112906626654671307070729944656289921855437588879556348733769728532161393789727859241429884198470574980884777049663030224610069899728953770239528646592002200923849091530676708424198387382550312484823340258527860844022677526506755808904892672057893852859576990163733583862499448041306783664195727108765390040889600247554998534920372841941751405018761834059544139614893760167007965122282944967791328120156377297158387620826149189977114004181539038723105103558141398510919866639338532361523756436986947046008323071442357397154768809650856152776989353//41682759646138203409832107706367679740057528854939082580931132030466900091874393805783993780394911045803156766575843129506647920968859612236860032728919988727630394226956676759124839561648033700511182291478505651765682522441915284897951960742779744591560848313236712711733351568979975416012081567003415152839913933280298045763907645023879647414826593671212747129826232601197562681506313054652896774119147757259290829253986748269128316731003132371808584851506931823150226858453228435977256357244520707789232985854318435841210584948753400799071596445405234225566125052254972147556491057523922765804131809703837144329126929304289172493763165893392719926058016775444969865594917896839522207571454657383844670940779052045085090369114535024863092991140618606651131933360582527658710826100666641740790008798293438104395503970206075526143644500395942723297539131633459806833066211467181818914292559329181212369148932227551501384989972102768713548800 -3201042020460321695248098575287048863855029292126984440417811841389064852461939578432471167263463801307442768896768949327279992732658497441239783436831928788116846833272067126893996895389843641734760753085106082485313718355185244719000868543034504417247154871300646913622440047405884624647846693563471812899829027288478258443595929224461699958010028585104550741464475586966639693655949335802649447289561456253596942480972410589727250677481245830027150305241300875645392913952193823576040261542206311149855579387018919373319877928816885380428416509129454472590733295303099551077617796674945528169707897142655451690513610128990505997416785613371560194985136585324279474736084348973507642316157797886987002032669621047999461228277572810703172373219549244177875071028350830753942336691457088061467959087225126665117823460750685540615177085216850594265023978233156209838372083679664154893482514323706909930096102672314204448051851798169182292497//2865296240420941939785768589716029871232208965704671302499451337208231773779497279870122971500863206438694645902212739194439501810235152306544611291404288220331000772181769056161226581377840359472010956978315706465538005374869824156444760634556695599880863987126947044363669157528562138882903453681492279518701274125490324632716639307222700335897732351851620116842647931696577129361845602912150729875143723556747716805783431308598911203946524680992250335500103337405167558377115656497000749260548410385028237418097927698048886687304880072832629019751165227596581753122036048207435826929186664318124870912855199449985009431457248119157876530884715867640386665633481477744119389382770986680898033163173617633484878873848294359623539841748702935543081161767618533733089124877475271064222441326581280047199617979621485404394188947069408763398137324527397886530397741859196797893332499853987062532121140879734224324723937634044986276728698919824099328 -245473342299701354241414049423633417817614828301386780626302491648005354766457347810768775072990041915722153987120426391569848768962877548553938013613393816357034087286061922281874623115587181025018832705121035644035245372362421550429517554914352221528121735194788189257297121713134610071724972039389443514241373846621935139843052164495747924159012262634693340600743949927741981213450844876167106128030803903515645683843455513401328891817965576420431474485406760846589365882227354848692324616114763976576325743997252328545039941817988818867786858387690562927785861810386668682119130724614438621728359865732172868906073312029038878429261079004318002831801838561673868684151384069514274682084426653463587460236106902944690508351196349668522347627865793392935665927809382563331272124140313406000626177744381780743568091879208716002005900735593958327706811208461101737056361146149430819220417619646325105521899347368519784515501458659020729993//78544304836100382121320410902303450417549587875676296669392854638383546430359026312229248122282434387025620775828200087566872308394603955771507984961740356916968222921649371057051167252682027397807317899624882304428125147337440355165700675289383103066909648769927276435407597519971549859728713094339152399087205979317168986642451735395359110084915908767862393553800656022384241484699714992109395007542316983463479079105905463503259627301165698492112125424893183591150426490600758127659011767010647214501870543259263368915813779805506580943876891988792906458239631390406689917966990869769371280650352821076074546326343460292139476950599685605392430582247441492145873841669939401939994152436897838902785571093335495445402805910733000047935935733088847636173753665928978203878159842769255518820758773223673738476466156918700354908700898119466483676737880661469236344824473626461965456523768161516478642536574131708441272863075281708571790565353600 139289033886889912537565881703746501609436152830717679989984373342310629860719935430241037063950375105660408483829956473506658185826665633284988111676469856695653756865420756914327543972831080278778864622835305152405904979683266019946762683085790764536072084600822792356391657860271632525860491937792473288239255120984756969155741458907658668353394754048904327627119299838897542732720446855674822573252231435314795320622425244796305296680541522217899264381167536585152641996756871440844228037606915428705102548398028341366515459172887661758611373527861356932457718216446930600787938811411508753279352131916887772716971448478263775664531231316516159219169906797195087936523140940279558348100107575398737556697981131632698947165614598536906711969441109370327206266397261195858388905412513913874039598109142011090692185234874096029790797578272592715762598645719304934118526504434767720625952342493244490549856353444223189402493457870870400257//97326638601254821324244856987636884213050576280729324133812885095388307533270967386892763977610842610010008352656682717202428729967226640847303372669982616179721493620304655440259055073975555688587328701709093290269633334744219570531411706336844279887257608258388146887352892579095181347924709703855036668434146539588665918230864106902944984235656669560177313751448638984258734013649646838048598161519827566465615380631230683036647799047096626392399807591715466623816832825309635071229645015643628070143622194908217652786986640193779893778282235725243384089557804114199594028785184338627264412979785017420353242186990809492433699699656132163203663982350090544615539325547533606751731884541373409075190816354785287834520868193734369624616268191001398157867477368651125165675111109518425316799635871168465284633881977051433048473825025930643251512479547776168401557717282537137652848301190982748680057056189684943068533765115022986708523091851200 -2800275330914509044032327978218730697685373305153357176144433370638303163302000882131895583257358179082631776893622291381580739498407646985790294493585098592721814527773504470464440498098049634156188566270480201615310047951205211982865320381083960502035969444294220064669556746953504649675881391482323871274796603518571089263520893304383952812872028695952200670941572796763991525374241772993839478890440441392552293690794474398404757141994141729222490636232296543854083410347090695687798934556574282585896892467392208650524674569087890490230821578550189841188414134800418939385481155206140264184503651840951721686717690214594725455413860790572359716173072728622269327684472013373732806649454539686030474354661325545578283835147238506763972162871557934683576156945636221088054172902262242809894613560956351415458402122014814756666228635072933334903958116722267778193484519126753734740054496347747458338704370440151326492493717627928544143//37780804857871069881141463471994064757808662522477205992872512357703478029792949365376094033502943122873083411157868396551153768594872788852117764918305488137275854063578178483138536146859709381223773166908171235041376653149654854383501590645526049576488185484268816513234034250112897400882165792213769508421694015367752170790040075253463875737048158647832543734739556061400014891374546451900721649197570194577369683620562121685112225790434133451902035014505581980553369704339605175329651229701323976595836463846227949605074982691256330074269897412330765131811468263739926795984122190521976059047005154441656110891152550520269621824339089278543194457283579451918268430170350598401516174589900226307669008880338592745889957273517139263564120985536407723729147332978495844903418658547236831837833333955691165343110303327982449196590305424553498477418221077668746596244683516526008700606369495412989726789744519049629979351858996264882633436499200 10525325215713908293199925066499899779789193421862163602181399215643834320367886104914159368147850085835772213583198287422394389832032658051184321713195000322968853393410323511392033525238366140401385954040884457819089046443752043132990286164779987942031870591672278099248380128723839434501742534507350035433244377271916201498138868800150755195368486569715100577702132914660087520752129097808963549768522957950192346086007386852136113021874685392006731849885404480574046534685530143508445961922190852310194821476717431868074671066927046514468806644291039239061099921726617252811705828608334690289562309211666423317452878166480453491043440396769184401245084947785264607883606923528330669970139029594521155564189772453317639833919418166880457935810600630166246260772734157291491885404041057418098259228610778998759902946658952966511799928302268637267538154608925131234754280057961387396445569996844138228065472983450706627040076643879693183//6981715985431145077450703191315862259337741144504559703946031523411870793809691227753710944202883056624499624518062230005944205190631462735245154218821365059286064259702166316182325978016180213138428257744433982615833346429994698236951171136834053605947524335104646794258453112886359987531441163941257991029973864828192798812662376479587476451992525223809990538115613868656377020862196888187501778448205954085642584809413818978067522426770284310409966704434949652546704576942289611347467712623168641289055159400823410570294558204933918306122390399003813907399078345813927992708176966201721891613364695206762181895674974248190175728942194276034882718421994799301855452592883502394666146883279807902469828541629821817369138303176266670927638731830119789882111436971464729233614208246156046117400779842104332309019213948328920436328968721730354104598922725463932119539953211241063596135446058801464768225473256151861446476717802818539714716920320 -26570413000330335937050913974763290330872863942913099014896344175440281505640165925370356021768624965489625671933679810673184421453330644152033399481424127839191200872188074046319100448665641065704007722155528125031004291010554156336568115874295825374834287099727796117986151047481222404535009772016652804148442660010220225749737900822051666249812813574007370395027541958483403211543574648653619263297063973769866181457531894882040432772083607267667368666823937619299515486973396519640410089644522973946833137399053190454707850684776669791618473886571795730892305463129157190182883108180854163568453788702576473880596153362648701579289523923679634106452506762124214402593621430377574432277526696235565686368120920817616474260397196474398643522284488184324142717840583867371944146597523598297956250848140395115439868623862060374060221341237007621887830973858091449743676641387589631525669085786310667049350212696474143668873185995607549361//14923417918859072603050878071437655579334421696378496367184642381292873821768214999323557143233662533534867947407358016637705738594974751596586517142730667814223962355113380500839721778009585205583390400928727637841343777994113667481483128304982789582712833266286182522727443528794594473348455487924438955826569136070262107462065829725118230916134022665893854775222124644253005882092945848500785051433040226858061025030122038065619329187221482713501303830729704882318581033214144044255212235732022970755355403219260040094004618163046250379336609477870652227065529964177271084413728265256180543323567036004454163802005257455506500620613940265024561810627013883507716029917288486368598888963010589391529258507733744134626533123039270009107827789286881050873013196526505858736850370126158548575944166912498010310528569814553067432653170642698631898580197325679154905516649989027773436739515950688130942081949085024603841843984303524628640207417184 10525325215713908293199925066499899779789193421862163602181399215643834320367886104914159368147850085835772213583198287422394389832032658051184321713195000322968853393410323511392033525238366140401385954040884457819089046443752043132990286164779987942031870591672278099248380128723839434501742534507350035433244377271916201498138868800150755195368486569715100577702132914660087520752129097808963549768522957950192346086007386852136113021874685392006731849885404480574046534685530143508445961922190852310194821476717431868074671066927046514468806644291039239061099921726617252811705828608334690289562309211666423317452878166480453491043440396769184401245084947785264607883606923528330669970139029594521155564189772453317639833919418166880457935810600630166246260772734157291491885404041057418098259228610778998759902946658952966511799928302268637267538154608925131234754280057961387396445569996844138228065472983450706627040076643879693183//3490857992715572538725351595657931129668870572252279851973015761705935396904845613876855472101441528312249812259031115002972102595315731367622577109410682529643032129851083158091162989008090106569214128872216991307916673214997349118475585568417026802973762167552323397129226556443179993765720581970628995514986932414096399406331188239793738225996262611904995269057806934328188510431098444093750889224102977042821292404706909489033761213385142155204983352217474826273352288471144805673733856311584320644527579700411705285147279102466959153061195199501906953699539172906963996354088483100860945806682347603381090947837487124095087864471097138017441359210997399650927726296441751197333073441639903951234914270814910908684569151588133335463819365915059894941055718485732364616807104123078023058700389921052166154509606974164460218164484360865177052299461362731966059769976605620531798067723029400732384112736628075930723238358901409269857358460160


==> anc/n8_certificate/Readme.txt <==
Ancillary certificate files corresponding to the paper
"Sum-of-squares certificates for symmetric polynomials on the hypercube: a counterexample to a conjecture of De Klerk and Laurent"
by Sven Polak (Tilburg University).

This folder contains the exact rational certificate for the n = 8 case.

Files:
- C11_1000_certificate.jld2
- verify_exact_coefficient_matching.jl
- verify_exact_psd_principal_minors.jl
- Q8.txt
- Q62.txt
- Q53.txt
- R7.txt

The certificate is verified from the stored JLD2 file
C11_1000_certificate.jld2. The verification scripts do not use the text files.

The file C11_1000_certificate.jld2 contains the four rational Gram matrix blocks:
Q8   = Q_(8)
Q62  = Q_(6,2)
Q53  = Q_(5,3)
R7   = R_(7)

The constant C = 11/1000 is hardcoded in the coefficient-matching script.

To verify the exact polynomial identity, run: julia verify_exact_coefficient_matching.jl

To verify positive semidefiniteness of the rational Gram matrices, run: julia verify_exact_psd_principal_minors.jl

Both scripts use exact rational arithmetic over Rational{BigInt}. The coefficient-matching script verifies that the certificate equals
  x1*x2*...*x8 + 11/1000
over Q. The PSD script checks positive semidefiniteness by verifying all principal minors exactly over Q.

Additionally, the four Gram matrices are provided as text files for inspection. Each matrix text file starts with two integers giving the number of rows and columns, followed by the matrix entries as exact rational numbers in Julia format, with one row of the matrix per line.

==> anc/n8_certificate/verify_exact_coefficient_matching.jl <==
# exact coefficient verification for the rational n=8 certificate.
# instead of expanding all S8/S7 permutations, it stores canonical monomial representatives and multiplies by the relevant stabilizer size.

using JLD2
using Combinatorics
using DynamicPolynomials
using MultivariatePolynomials
const Rat = Rational{BigInt}
@polyvar x[1:8]

filename = "C11_1000_certificate.jld2"

function checked_block(D, key, sz)
    @assert haskey(D, key) "Missing key: $key"
    A = D[key]
    @assert A isa AbstractMatrix "$key is not a matrix"
    @assert size(A) == sz "$key has wrong size: got $(size(A)), expected $sz"
    any(a -> a isa AbstractFloat, A) && error("$key contains floating-point entries")
    all(a -> (a isa Rational || a isa Integer), A) || error("$key contains non-rational entries")
    return Rat.(A)
end

function load_blocks(filename)
    D = load(filename)
    return (
        Q62 = checked_block(D, "Q62", (3,3)),
        Q8  = checked_block(D, "Q8",  (10,10)),
        Q53 = checked_block(D, "Q53", (2,2)),
        R7  = checked_block(D, "R7",  (13,13)),
    )
end

blocks = load_blocks(filename)
Q62, Q8, Q53, R7 = blocks.Q62, blocks.Q8, blocks.Q53, blocks.R7

# Build monomial x^e.
function monomial(e)
    m = one(x[1])
    for i in 1:8
        m *= x[i]^e[i]
    end
    return m
end

# Stabilizer size of an exponent vector.
function stabilizer_size(v)
    s = BigInt(1)
    for a in unique(v)
        s *= factorial(BigInt(count(==(a), v)))
    end
    return s
end

canon8(e) = sort(collect(e), rev=true)

function canon7(e)
    v = collect(e)
    return vcat(sort(v[1:7], rev=true), v[8])
end

# Canonical representative of an orbit sum.
function orbit_sum_canonical(p, group_n)
    out = zero(x[1])

    for t in terms(p)
        c = Rat(coefficient(t))
        e = collect(exponents(t))

        if group_n == 8
            ce = canon8(e)
            stab = stabilizer_size(e)
        elseif group_n == 7
            ce = canon7(e)
            stab = stabilizer_size(e[1:7])
        else
            error("group_n must be 7 or 8")
        end

        out += c * Rat(stab, 1) * monomial(ce)
    end

    return out
end

# v^T Q v.
function quad(v, Q)
    out = zero(x[1])
    for i in eachindex(v), j in eachindex(v)
        if Q[i,j] != 0
            out += Q[i,j] * v[i] * v[j]
        end
    end
    return out
end


# Canonical-coordinate version of applying (i 8) to the multiplier term.
# A term of rho is stored as an S7-orbit exponent vector (a1,...,a7,b), with a1 >= ... >= a7, where b is the exponent of the variable x8.
# In the full expression we sum ((i 8).rho)*(x_i - x_i^2) over i.
# Since rho is S7-invariant and stored in S7-canonical form, applying the eight terms ((i 8).rho)(x_i - x_i^2) is implemented by inserting the special exponent of x8 into each possible position. We then keep only S8-canonical monomials, because both sides are S8-invariant.
function insert_special_exponent(e, i)
    a = collect(e[1:7])
    b = e[8]
    return vcat(a[1:i-1], b, a[i:7])
end


# Build the multiplier contribution, keeping only S8-canonical monomials.
function multiplier_part_canonical(rho)
    term8 = rho * (x[8] - x[8]^2)
    out = zero(x[1])

    for i in 1:8
        for t in terms(term8)
            c = Rat(coefficient(t))
            e = insert_special_exponent(exponents(t), i)

            if e == canon8(e)
                out += c * monomial(e)
            end
        end
    end
    return out
end

# Basis/representative polynomials from Table 1
Q8_basis = [
    one(x[1]),
    sum(x[i] for i in 1:8),
    sum(x[i]*x[j] for (i,j) in combinations(1:8, 2)),
    sum(x[i]^2*x[j] + x[i]*x[j]^2 for (i,j) in combinations(1:8, 2)),
    sum(x[i]*x[j]*x[k] for (i,j,k) in combinations(1:8, 3)),
    sum(x[i]^4 for i in 1:8),
    sum(x[i]^3*x[j] + x[i]*x[j]^3 for (i,j) in combinations(1:8, 2)),
    sum(x[i]^2*x[j]^2 for (i,j) in combinations(1:8, 2)),
    sum(x[i]^2*x[j]*x[k] + x[i]*x[j]^2*x[k] + x[i]*x[j]*x[k]^2 for (i,j,k) in combinations(1:8, 3)),
    sum(x[i]*x[j]*x[k]*x[l] for (i,j,k,l) in combinations(1:8, 4)),
]

B62 = x[7]*x[8] - x[2]*x[7] - x[1]*x[8] + x[1]*x[2]

Q62_basis = [
    B62,
    B62*sum(x[i] for i in 3:6),
    B62*sum(x[i]*x[j] for (i,j) in combinations(3:6, 2)),
]

B53 = x[6]*x[7]*x[8] - x[3]*x[6]*x[7] - x[2]*x[6]*x[8] + x[2]*x[3]*x[6] - x[1]*x[7]*x[8] + x[1]*x[3]*x[7] + x[1]*x[2]*x[8] - x[1]*x[2]*x[3]

Q53_basis = [
    B53,
    B53*(x[4] + x[5]),
]

R7_basis = [
    one(x[1]),
    sum(x[i] for i in 1:7),
    sum(x[i]^2 for i in 1:7),
    sum(x[i]*x[j] for (i,j) in combinations(1:7, 2)),
    sum(x[i]^3 for i in 1:7),
    sum(x[i]^2*x[j] + x[i]*x[j]^2 for (i,j) in combinations(1:7, 2)),
    sum(x[i]*x[j]*x[k] for (i,j,k) in combinations(1:7, 3)),
    x[8],
    x[8]*sum(x[i]^2 for i in 1:7),
    x[8]*sum(x[i]*x[j] for (i,j) in combinations(1:7, 2)),
    x[8]^2,
    x[8]^2*sum(x[i] for i in 1:7),
    x[8]^3,
]

println("Building the certificate polynomial over Q...")

sigma = orbit_sum_canonical(quad(Q8_basis, Q8), 8) + orbit_sum_canonical(quad(Q62_basis, Q62), 8) + orbit_sum_canonical(quad(Q53_basis, Q53), 8)

rho = orbit_sum_canonical(quad(R7_basis, R7), 7)

certificate = sigma + multiplier_part_canonical(rho)
target = prod(x[i] for i in 1:8) + Rat(11,1000)
residual = certificate - target

println()
println("Checking exact coefficient equality...")

if iszero(residual)
    println("Success!!")
    println("The certificate equals x1*x2*...*x8 + 11/1000 over Q.")
else
    println("FAILURE.")
    println("The residual is not zero.")
    println(residual)
end

==> anc/n8_certificate/verify_exact_psd_principal_minors.jl <==
# exact PSD verification for the rational n=8 certificate.
using JLD2
using Combinatorics
using LinearAlgebra

const Rat = Rational{BigInt}
filename = "C11_1000_certificate.jld2"

function checked_block(D, key, sz)
    @assert haskey(D, key) "Missing key: $key"
    A = D[key]
    @assert A isa AbstractMatrix "$key is not a matrix"
    @assert size(A) == sz "$key has wrong size: got $(size(A)), expected $sz"
    any(a -> a isa AbstractFloat, A) && error("$key contains floating-point entries")
    all(a -> (a isa Rational || a isa Integer), A) || error("$key contains non-rational entries")
    return Rat.(A)
end

function load_blocks(filename)
    D = load(filename)
    return (
        Q62 = checked_block(D, "Q62", (3,3)),
        Q8  = checked_block(D, "Q8",  (10,10)),
        Q53 = checked_block(D, "Q53", (2,2)),
        R7  = checked_block(D, "R7",  (13,13)),
    )
end

blocks = load_blocks(filename)
Q62, Q8, Q53, R7 = blocks.Q62, blocks.Q8, blocks.Q53, blocks.R7

function check_psd_by_principal_minors(A; name="M")
    n, m = size(A)
    @assert n == m "$name is not square"
    @assert A == transpose(A) "$name is not symmetric"

    total = 0
    for k in 1:n
        for S in combinations(1:n, k)
            total += 1
            I = collect(S)
            d = det(A[I, I])  # exact determinant over Rational{BigInt}
            if d < 0
                println("$name is NOT PSD.")
                println("Negative principal minor:")
                println("  size = ", k)
                println("  subset = ", I)
                println("  determinant = ", d)
                return false
            end
        end
    end

    println("$name is EXACTLY PSD. Checked $total principal minors.")
    return true
end

function main()
    ok = true
    ok &= check_psd_by_principal_minors(Q62; name="Q(6,2)")
    ok &= check_psd_by_principal_minors(Q8;  name="Q(8)")
    ok &= check_psd_by_principal_minors(Q53; name="Q(5,3)")
    ok &= check_psd_by_principal_minors(R7;  name="R(7)")

    ok || error("At least one block failed the exact PSD check.")

    println("Success!! all rational Gram matrices are exactly PSD.")
end

main()
